The maximum spectral radius of connected graphs with prescribed order and size

In 1986, Brualdi and Solheid asked which connected graph of prescribed order and size has maximum adjacency spectral radius. We complete the classification for every feasible pair of parameters. We prove that no graph outside the dense and star threshold families is extremal, including at ties, and settle the range $n\le e+1$, where the star candidate is not defined. The final comparison \emph{between} the dense and star candidates is supplied by Damnjanovi\'c's Propositions~4.1--4.2, not reproved here. We combine an exact Bellman recursion with dense-core domination, fractional complete-split bounds, and a virtual-star inequality. Three remaining comparison families (J), (K1), and (K2) are established analytically and by exact polynomial and Sturm certificates. The exact certificates are implemented in Python/SymPy and SageMath.

==> anc/README.md <==
# Exact verification archive for master v37

This standalone `anc/` directory contains the Python/SymPy and SageMath
certificates supporting *The maximum spectral radius of connected graphs with
prescribed order and size*, master v37. The mathematical proofs are in the
manuscript; this package does **not** contain the manuscript or any PDF.

The archive does not hardcode a Zenodo version DOI: a new version-specific DOI
will be assigned when the corresponding deposit is published. Cite that
published version from the manuscript.

The two implementations reconstruct the same certificate families using
separate exact-arithmetic systems. They verify explicit identities, polynomial
coefficient signs, and rational/algebraic root-exclusion conditions. They do
not replace the analytic graph-theoretic reductions, the induction, or the
published comparison of the two candidate extremal graphs.

## Requirements

- Python 3 with SymPy 1.14.0 and mpmath 1.3.0; install with
  `python3 -m pip install -r python/requirements.txt`.
- SageMath 10.x for the separate Sage checks. SageMath is not needed for the
  Python suite.
- Standard `sha256sum` (Linux) or `shasum -a 256` (macOS) for integrity checks.

## Verify the package integrity

From the `anc/` directory:

```sh
sha256sum -c SHA256SUMS.txt
# or on macOS:
shasum -a 256 -c SHA256SUMS.txt
```

The manifest includes the verifier sources, documentation and packaged logs;
the manifest file itself is excluded.

## Run the complete Python suite

From `anc/python/`:

```sh
sh run_proof_only.sh > ../documentation/logs/python_v37_full.log 2>&1
```

Check that the command exits with code `0` and prints:

```text
PASS: completed all v37 Python exact certificate checks
```

The runner executes every required Python certificate, including the 21
interior (MA) coefficients, the 21 boundary-face coefficients, and all 1,766
virtual-star rational Sturm cases. It reports elapsed time for each component.
There is no reduced verification mode. `strict_face_MA_sympy.py` is an
additional optional exact cross-check of the required boundary-face checks,
which are performed by `strict_face_MA.py` in the complete runner.

The packaged `documentation/logs/python_v37_full.log` was generated by
executing this v37 suite. See `documentation/PYTHON_TIMINGS_V37.md` for actual
measured durations and runtime information.

## Run the complete SageMath suite

From `anc/sage/` with `sage` available on `PATH`:

```sh
sh run_sage_checks.sh > ../documentation/logs/sage_v37_full.log 2>&1
```

Check exit code `0` and the final line:

```text
PASS: completed all v37 SageMath exact certificate checks
```

The author's complete SageMath v37 run is included as
`documentation/logs/sage_v37_full.log`. Its ten stages appear in the prescribed
order, all report PASS, and the log ends with the required completion marker.
The log was supplied by the author and reviewed for completeness; SageMath was
not installed in the archive-packaging environment, so no independent SageMath
execution is claimed here. No SageMath timing measurements are asserted.
Historical outputs from prior versions are omitted.

## Where to find each verification

See `documentation/PROOF_TO_CODE_MAP.md` for the proof-to-code map and
`python/README_PYTHON_PROOF.md` and `sage/README_SAGE.md` for exact commands.
The revised (K2) checker uses the analytic range N >= 7 and five remaining
integer pairs with N <= 6 (four strict comparisons and one equality).


==> anc/SHA256SUMS.txt <==
6f15a4060839f19c1b9ba6c408472899c14c0c1ae3104fc686f149b13c174ddc  README.md
cc5cbc076a29e7cdf9c668a49d63c522f2be759ae1f969ca831828b1fe86c4b6  documentation/PROOF_TO_CODE_MAP.md
028d57c358b2f828961b5a637b0d755dab71111cf841bbd5878a6bbef832f8f7  documentation/PYTHON_TIMINGS_V37.md
183a30294bf0186233b6d03545c4c749e8954977405af5ab171efcea3b81e086  documentation/SAGE_V37_LOG_REVIEW.md
7497fa74b0eb4719d4e9bb29be8857d6fc2a29dcdf56dfcc9d5cd553ffcd8761  documentation/V37_RELEASE_NOTES.md
9a271f2a916b0b6ee6cecb2426f0b3206ef074578be55d9bc94f6f3fe3ab86aa  documentation/logs/python_v37_face_sympy.exit
951526c42e332280f2515eac9e030a3b9eeb7ec62bbf903b552d268f79a41e9c  documentation/logs/python_v37_face_sympy.log
9a271f2a916b0b6ee6cecb2426f0b3206ef074578be55d9bc94f6f3fe3ab86aa  documentation/logs/python_v37_full.exit
48cf21420bdb7a809fd56d2f4ec6c47aacc376a1813ea80e37955afa6479ed48  documentation/logs/python_v37_full.log
9b02a878035ddb839f271a161a8fbd5e8b34eba2680053379f71880f60c5759a  documentation/logs/sage_v37_full.log
155977b098f0456fc6385d72884039ae6e41dd8d0f399a940f55a2b7a7a82de6  python/README_PYTHON_PROOF.md
c5582972695d13ff141288a990a9adb14cdf80240b6fcda74f8dc685c62129e7  python/analytic_identities_check.py
be9883765fff3e1a850e4a7f5fac98f513de542d3a2fa49d0d974475ddf34b49  python/common.py
4657a5c6dc8d04a05cc12ff314d809f91bdd7b3a41fa6a293b6625a1b35e019a  python/formulas.py
d90e760e41d553af585f858fc2012bf6a596f63f0a8fe3087c679e0eed225d86  python/j_proof_checks.py
31907e0389ac69a057227ada4138f45747f9a7c727185b64306499114ff7ee4a  python/k1_mregion_certificate.py
ab8c940a346d12eaf62abe80927848b089a48e7b8914a8b1a37378d7b0bc8823  python/k1_split_certificate.py
9e9ca2f130c23bd670105894129d1df4ea72b55ef7027281eaf5ca8a6090575a  python/k2_proof_checks.py
27a6ac342ece5c4a1daa2a455c7540d19082ea11c9c878c4b216f413f7811016  python/omega_threshold_identity_check.py
0b0b075ede079b6bff6a847319f999db8db08b68fa2d8b238b1c4041f9a939f2  python/polyeng.py
47fd19021144e071cc43b6e265aafada0056abe89724ad95bd6e3a8e37995b94  python/requirements.txt
93f38b7964deb344b9af94dba51b30cd0eb1e850e82b9b50abbcf037d087cc86  python/run_proof_only.py
383a80a15e3b0ef6000e8a4a14abf50afdefa0ae5fa957c369748fc5a9d1d3cd  python/run_proof_only.sh
eccc462bf47e83c9238621b7e458f12ed94195eae8c508864cbb854671e12c43  python/strict_face_MA.py
1de03b3acc5e4c6cbbadd68ee5efaf63f1070ad05e7f04fa3710b20de514c7a4  python/strict_face_MA_sympy.py
5d840e0dd9a6b3107da124202b8cb8cd23853f6e3fa64347ccbf6af2d29871e8  python/templates_check.py
e7294ffecaa49fb2c6a033f64cbb7d9ae2b17439ccd4c526eeb51fcd1f836a58  python/v37_exact_ties.py
ee8705515d621862940acc4c50a73ff03c947cfaee869309358854fa394fd882  python/vstar_certificate.py
f988e3b6ad2a92a173b3522e91f4258e5770e5de10a1f584d8dac2f76078532d  sage/README_SAGE.md
da72cdafa9b5d6591a0add017c8348c63750b46ce3c6568149d915788e32d2d7  sage/run_sage_checks.sh
618da8c3567315b4eec5b51721a7771c62a409f83db79446be5a973b8f7a665e  sage/sage_J_K2.py
298675540b81e2a086b64f42529848062b5c6123b6c71b4dc9e5badaef64fc7c  sage/sage_analytic_identities.py
d665e273da5e8537c8fa224184504a7aa0f0abcaf08f6d9128cb5884dfab372e  sage/sage_common.py
91f4ccc36a91baf7b933a103d56b74fd5ce7699973e9a3e79071c8f4c38d0f27  sage/sage_helper_regression.py
b41d8cef6644e5c409dea6b5c52677d800c885630e53c514a136d698a6b44812  sage/sage_k1.py
4524dcbc8171ae617832438742c3bfb61bfe87b35ded2864f8e3b1d5cd48f31d  sage/sage_quotients.py
220f29e6eb566353fad7eb14843d2eaa13c312ecacb02872e28f3cf11158d52d  sage/sage_strict_face_MA.py
49624107ff68c3ff7a3a9ef3843535dc8657166239907604d391d25f02ad44db  sage/sage_v37_exact_ties.py
2e7c7280f1ec22704fc39870c0dc8af7a509e73dd662229b65a82f629ef77ab7  sage/sage_vstar.py


==> anc/documentation/PROOF_TO_CODE_MAP.md <==
# Proof-to-code map: master v37

The paths below are relative to the `anc/` directory. This verification
package does not include a copy of the manuscript. All polynomial and
Sturm computations are exact; the analytic steps remain in the paper.

| Manuscript obligation | Python verifier | SageMath verifier | Verified statement |
|---|---|---|---|
| Core resolvent, cone identity, Bellman transfer, and quotient formulas | `python/analytic_identities_check.py`, `python/templates_check.py` | `sage/sage_analytic_identities.py`, `sage/sage_quotients.py` | Rational identities and representative exact quotient checks |
| Negative-complement identities and fractional complete-split closure | `python/analytic_identities_check.py` | `sage/sage_analytic_identities.py` | Algebraic identities used in Sections 3--5 |
| Virtual-star bound, k >= 60 | `python/vstar_certificate.py` | `sage/sage_vstar.py` | Four exact nonnegative-coefficient cones, positive constants, and endpoint |
| Virtual-star bound, 4 <= e <= 1769 | `python/vstar_certificate.py` | `sage/sage_vstar.py` | All 1,766 exact root-exclusion checks |
| (K2) | `python/k2_proof_checks.py` | `sage/sage_J_K2.py K2` | Identity, N >= 7 bound and five N <= 6 cases (four strict, one equality) |
| (J) | `python/j_proof_checks.py` | `sage/sage_J_K2.py J` | Large-parameter coefficients, 38 small cases, and ten exact derivative-norm checks |
| (K1)(a) | `python/k1_mregion_certificate.py` | `sage/sage_k1.py a` | Two positive-coefficient polynomials (431/470 monomials) |
| (K1) fractional inner comparison (MC) | `python/k1_split_certificate.py` | `sage/sage_k1.py mc` | Four endpoint-polynomial certificates, including two strict denominator checks |
| (K1) lower-range comparison (MA) | `python/k1_split_certificate.py` | `sage/sage_k1.py ma` | 21 coefficient certificates in the interior of the t-range |
| (MA) boundary t = k-1 | `python/strict_face_MA.py`; optional independent `python/strict_face_MA_sympy.py` | `sage/sage_strict_face_MA.py` | 21 additional positive-constant coefficient certificates |
| Auxiliary published cubic and illustrative exact ties | `python/omega_threshold_identity_check.py`, `python/v37_exact_ties.py` | `sage/sage_v37_exact_ties.py` | Algebraic transcription and illustrative exact comparisons only |
| First-part induction and strict extremal classification | Uses the preceding certificates | Uses the preceding certificates | Proved mathematically in the main text, not by program |

## Complete runners

- Python: from `anc/python/`, `sh run_proof_only.sh`. Required final marker:
  `PASS: completed all v37 Python exact certificate checks`.
- SageMath: from `anc/sage/`, `sh run_sage_checks.sh`. Required final marker:
  `PASS: completed all v37 SageMath exact certificate checks`.

A zero exit code and final marker must come from a single complete run.
The complete Python v37 run log and the author's SageMath v37 run log are
packaged in `documentation/logs/`. The supplied SageMath log contains all ten
stages in the prescribed order and the final PASS marker. It was reviewed but
not independently rerun in the archive-packaging environment.


==> anc/documentation/PYTHON_TIMINGS_V37.md <==
# Python timings for master v37

All durations below are measured wall-clock times from the complete v37 Python runner.
System: Linux, Python 3.13.5, SymPy 1.14.0, mpmath 1.3.0.
Timing classes in the manuscript: short <15 seconds; medium 15--60 seconds; long >60 seconds.
Durations depend on hardware and the polynomial-arithmetic implementation.

| Script | Elapsed seconds | Class |
|---|---:|---|
| `analytic_identities_check.py` | 5.08 | short |
| `templates_check.py` | 11.66 | short |
| `omega_threshold_identity_check.py` | 1.77 | short |
| `k2_proof_checks.py` | 2.78 | short |
| `j_proof_checks.py` | 2.14 | short |
| `k1_mregion_certificate.py` | 3.38 | short |
| `k1_split_certificate.py` | 573.11 | long |
| `vstar_certificate.py` | 28.28 | medium |
| `strict_face_MA.py` | 9.00 | short |
| `v37_exact_ties.py` | 0.75 | short |

**Complete Python suite: 637.96 seconds (10.6 minutes), exit 0, PASS.**

The (MC) endpoint phase within `k1_split_certificate.py` ended after about 20 seconds;
the remaining (MA) work accounts for about 553.1 seconds, including construction of the intermediate polynomial.
The script contains all four (MC) and all 21 interior (MA) checks.
The 21 face polynomials are checked separately by `strict_face_MA.py`.
The additional exact SymPy face verification was also run successfully;
its output is `documentation/logs/python_v37_face_sympy.log`.

The complete SageMath v37 run log supplied by the author is included as
`documentation/logs/sage_v37_full.log`. SageMath was not run in the packaging
environment, and the supplied log does not record per-component durations;
no SageMath timings are asserted.


==> anc/documentation/SAGE_V37_LOG_REVIEW.md <==
# SageMath v37 run log review

Source: `documentation/logs/sage_v37_full.log`, supplied by the manuscript
author after executing the complete `sage/run_sage_checks.sh` runner in a
SageMath-enabled environment. This report is an audit of the supplied textual
output, not a separate execution of the SageMath scripts.

The ten stage headers match the complete runner in order, with no missing or
extra stages. The log contains no `Traceback`, `AssertionError`, `SyntaxError`,
`FAILED`, `FATAL`, `Exception`, or `Error:` indications and ends with
`PASS: completed all v37 SageMath exact certificate checks`.

Specific outcomes recorded in the supplied log:

- 50 of 50 analytic identity checks, plus exact quotient checks: PASS.
- (J): 32 large-range Sturm tests, 38 small parameter instances, and ten
  exceptional norm/Sturm comparisons: PASS.
- (K2): the N >= 7 analytic certificate bounds and five finite N <= 6 cases:
  PASS (four strict, one equality).
- (K1)(a): two cone certificates with 431 and 470 terms: PASS.
- (MC): four endpoint polynomial certificates: PASS.
- (MA) interior: 21 coefficient polynomials: PASS.
- (MA) endpoint t = k - 1: 21 coefficient polynomials: PASS.
- Exact ties: three examples: PASS.
- Virtual-star: four cone certificates and 1,766 finite Sturm cases: PASS.

No independent SageMath execution or actual SageMath timings are asserted by
this audit. The supplied log does not contain an independently recorded shell
exit-code file; its final completion marker is consistent with the runner's
`set -eu` behavior and all stages completing.


==> anc/documentation/V37_RELEASE_NOTES.md <==
# Master v37 verification release

The archive is intended to accompany the v37 manuscript as a **separate**
ancillary deposit. No copy of the manuscript is included.

- The (K2) program checks all N >= 7 parameter values by exact algebraic
  bounds and the five remaining N <= 6 cases (four strict, one equality).
- The complete Python runner verifies the algebraic identities, (J), (K2),
  (K1)(a), the four (MC) endpoint polynomials, the 21 (MA) interior
  polynomials, the 21 (MA) boundary polynomials and the full virtual-star
  finite Sturm range. Every component has an elapsed-time entry in the log.
- The additional SymPy boundary-face implementation is available as a
  separately executable exact cross-check; it is not a partial proof mode.
- The SageMath runner includes all required checks, including the 21
  interior and 21 boundary (MA) coefficient polynomials and all 1,766
  finite virtual-star instances.
- Only current v37 verifier sources and logs are included; historical
  outputs have not been relabelled as new evidence. No reduced-range
  runners are present.
- The full Python certificate suite was executed in the packaging environment.
  The author's independently run SageMath suite also reports PASS for all ten
  stages; its full log has been reviewed and included. SageMath was not rerun
  in the archive-packaging environment.

See `PROOF_TO_CODE_MAP.md`, `PYTHON_TIMINGS_V37.md`, and the language-specific
README files for reproducibility instructions.


==> anc/documentation/logs/python_v37_face_sympy.exit <==
0


==> anc/documentation/logs/python_v37_face_sympy.log <==
numA on the face: 510 monomials, degree 6 in x
Bernstein identity re-checked at random exact face points
face t=k-1, f'>=3, B_0: 1520 monomials, min coeff 3, constant 7864449761280 -> OK
face t=k-1, f'>=3, B_1: 1520 monomials, min coeff 17, constant 97833094152192 -> OK
face t=k-1, f'>=3, B_2: 1520 monomials, min coeff 40, constant 490565706301440 -> OK
face t=k-1, f'>=3, B_3: 1520 monomials, min coeff 50, constant 1255978577301504 -> OK
face t=k-1, f'>=3, B_4: 1520 monomials, min coeff 35, constant 1698138719778816 -> OK
face t=k-1, f'>=3, B_5: 1520 monomials, min coeff 13, constant 1102061412458496 -> OK
face t=k-1, f'>=3, B_6: 1520 monomials, min coeff 1, constant 118842523201536 -> OK
face t=k-1, f'=1, B_0: 225 monomials, min coeff 3, constant 819200000000 -> OK
face t=k-1, f'=1, B_1: 225 monomials, min coeff 17, constant 12299571200000 -> OK
face t=k-1, f'=1, B_2: 225 monomials, min coeff 20, constant 37442424320000 -> OK
face t=k-1, f'=1, B_3: 225 monomials, min coeff 25, constant 117749447552000 -> OK
face t=k-1, f'=1, B_4: 225 monomials, min coeff 35, constant 400064904204800 -> OK
face t=k-1, f'=1, B_5: 225 monomials, min coeff 13, constant 342803080204800 -> OK
face t=k-1, f'=1, B_6: 225 monomials, min coeff 1, constant 56102644910592 -> OK
face t=k-1, f'=2, B_0: 225 monomials, min coeff 3, constant 2883743907840 -> OK
face t=k-1, f'=2, B_1: 225 monomials, min coeff 17, constant 39059155058688 -> OK
face t=k-1, f'=2, B_2: 225 monomials, min coeff 40, constant 214285155139584 -> OK
face t=k-1, f'=2, B_3: 225 monomials, min coeff 50, constant 605097571221504 -> OK
face t=k-1, f'=2, B_4: 225 monomials, min coeff 35, constant 916080632856576 -> OK
face t=k-1, f'=2, B_5: 225 monomials, min coeff 13, constant 688470137241600 -> OK
face t=k-1, f'=2, B_6: 225 monomials, min coeff 1, constant 95063867523072 -> OK
RESULT: PASS strict (MA) on the face t = k-1 (SymPy)


==> anc/documentation/logs/python_v37_full.exit <==
0


==> anc/documentation/logs/python_v37_full.log <==
v37 exact Python certificate suite
Python 3.13.5, SymPy 1.14.0, mpmath 1.3.0

===== analytic_identities_check.py =====
PASS thm:core_bellman: lambda[a+(1+a)gamma]-(d+1), a=(1+gamma)/(lambda-gamma), equals eq:core_bellman_transfer
PASS eq:core_bellman_transfer = lambda(lambda+1)(lambda+d+w)/(lambda^2-d-w) - lambda - d - 1
PASS transfer is increasing in w: d/dw = lambda(lambda+1)(lambda^2+lambda)/(lambda^2-d-w)^2
PASS lem:core_complement on 25 random exact instances
PASS X_f(beta) = W_{K_{1,f}}(-beta)
PASS thm:core_dense_all: complement formula with the missing star K_{1,h} gives eq:WR
PASS eq:core_negative_transfer is the transfer at lambda = -beta
PASS negative transfer derivative = beta^2(beta-1)^2/(beta^2-d-w)^2
PASS eq:negative_star_gap
PASS lower bound: Q >= C beta^2 + 2fg beta + fg(d-g-1) uses beta^4 >= f^2 beta^2, beta^3 >= f beta^2 (coefficient identity)
PASS C = 2g^2+g+3 at d = 2
PASS d >= 3: C - (d^2+3dg+4g^2+4d+3g-1) has nonnegative coefficients in (d-3, g)
PASS remaining terms: 2fg*f + fg(d-g-1) = fg(3d+g-1)
PASS lem:core_virtual_star: (x^2-e)^2-e(2x+e+1) = (2r^3+7r^2+8r+2)/2 at x = r+1, r = sqrt(2e)
PASS phi'' = 12 mu^2 - 4e
PASS thm:vstar: W_R(U)-W_S(k-1) = (printed num of app:vstar) / (4((k-1)^2-e) Q), Q = 8k^3t(k-t)+positive terms
PASS thm:vstar: (k-1/2+t/k)^2-2e = (1/2-t/k)^2 and (k-1)^2-e = (k-1)(k-2)/2-t
PASS eq:core_cs_closure as an identity in (lambda, sigma, d), g' = sigma(2d-sigma-1)/2, g = g'+d, weight sigma+1
PASS (d+1/2)^2-2g = (d-1/2)^2-2g'  (hence s(g,d+1) = s(g',d)+1)
PASS eq:core_cs_s: s(g,N) solves C(s,2)+s(N-s) = g
PASS at N = g+1, s = 1 and C_{g,g+1} = W_{S_g}
PASS Rayleigh 2x2 matrix on span(clique vector, extra vertex) has char. polynomial Y^2-(k-1)Y-t^2/k
PASS P_s(b) = u(b-k-1) + 2h + t^2/k  (s = k-u, N = k+2, u^2+3u = 2(k+h))
PASS 2h + t^2/k = k + h^2/k  (t = k-h)
PASS 4k^2(v^2+3v-2(k+h)) = k^2((k-4)(k+2)+2(h-2)^2)+h^4+6kh^2
PASS constant-edge curve: Y^2-(s-1)Y-s(N-s) = Y^2 - g - (s-1)(Y - s/2)
PASS dr/ds = (r-s+1/2)/(2r-s+1) at fixed g
PASS P_s(s-1/2) = s/2 - 1/4 - s(N-s)  (so N-s > 1 gives r > s-1/2)
PASS P(s, n(s)) = 0 for n(s) = lambda^2 + 1 - F(s)
PASS P_n = -D
PASS P_s (fixed g, n, lambda) restricted to P = 0 equals -N/(2D)
PASS simpler direct form: F'(s) = N/(2 D^2) identically (so sign F' = sign N)
PASS tau'(s) = -(tau+s-1/2)/s at fixed g
PASS N'_s formula of the valley proof holds on N = 0
PASS lower bound (2tau-1)(2lambda+1) - 2lambda(tau-1-lambda) = 2lambda tau + 2tau + 2lambda^2 - 1
PASS thm:K2: g' = g-(N-1) = (s-1)(2N-s-2)/2
PASS eq:K2id
PASS thm:K2: Q(0) = -(N-s)(s-1)(2N-s-2)(2N-s-3) and a2 = 4N^2-24N+22+4N(2-s)+(s-1)(s+10)
PASS thm:K2: s = 2 exactly when g = 2N-3
PASS thm:J: s = k-u solves the edge equation at N = k+2
PASS thm:J: M_g - C_{g,k+2} = (printed c_0..c_3 of app:J)/(8 D_C Delta_R)
PASS app:J: c_3 at h = (u^2+3u)/4 is u(u^3-2u^2-7u+8)
PASS thm:J: c_3 = 0 exactly at g = 9 (u=2, h=1) and g = 18 (u=3, h=3)
PASS thm:J: dC/dN with s'(N) = -s/(N-1/2-s) has denominator (2N-2s-1) D_C^2 (up to sign and constant)
PASS lem:bracket: q(G/X) = G^2/X^2 >= 0
PASS lem:bracket: q(GX/(X^2-G)) = G^2(2G-X^2)/(X^2-G)^2 <= 0 when X^2 >= 2G, and X - GX/(X^2-G) = X(X^2-2G)/(X^2-G) >= 0
PASS lem:MC: E = U + V sigma and D_C' = lambda^2+lambda-2g'-sigma(lambda+1-d) modulo sigma^2-(2d-1)sigma+2g'
PASS lem:MA: p^6(1+y)^6 sum c_i x^i at x = X_max y/(1+y) equals sum B_l y^l
SUMMARY: 48 of 48 identity checks passed
PASS: all analytic identities of v37
TIME analytic_identities_check.py: 5.08 s | exit=0

===== templates_check.py =====
1-2. W_R = n_R/Den_R, Den_R = quotient char. polynomial with largest root rho(R_e), W_S formula: True
3. Bellman transfer identity on 60 random threshold cores: True
4,6. K1 instances g<=25: Y has g edges, d+1 vertices, p>=1, and W_Y = n_X/P_X: True
5. complete-split C_{g,N} = walk function for integral s; closure F(d,C_{g',d}) = C_{g,d+1}: True
RESULT templates: all verified
TIME templates_check.py: 11.66 s | exit=0

===== omega_threshold_identity_check.py =====
PASS: unexpanded v37 Psi_e equals published cubic for all k,t
PASS: omega_e equals star-cone order at the crossing psi_e
PASS: triangular-edge specialization of published cubic
TIME omega_threshold_identity_check.py: 1.77 s | exit=0

===== k2_proof_checks.py =====
identity C_{g,N} - W_(N-1,g') = lam(lam+1)(2-s)(s-1)Q/(4 D_C P_X): True
P_X = (lam^2-g')(lam^2-(N-1)-W_S(g')): True
Q = a2*D_C + c1*lam + c0: True
  N>=7: H decreasing coefficient nonnegativity PASS
  N>=7: c0 lower bound coefficient nonnegativity PASS
  N>=7: |c1| increasing coefficient nonnegativity PASS
  N>=7: |c1| upper bound coefficient nonnegativity PASS
  N>=7: pole auxiliary increasing coefficient nonnegativity PASS
  N>=7: pole auxiliary upper bound coefficient nonnegativity PASS
  N>=7: Delta_C(N-3) positive lower bound positive coefficients in N-7 PASS
  N>=7: H(2) positive lower bound positive coefficients in N-7 PASS
  N>=7: a2 positive lower bound positive coefficients in N-7 PASS
  N>=7: Q(r) positive lower bound positive coefficients in N-7 PASS
N>=7: r<N-3 and Q(r) > 2*(2*N - 5)*(N**2 - 9*N + 15) PASS
  g=5 d=4 g'=1: a2>0 True, Q(ell)>0 True, Q'(ell)>0 True  (ell<=rho(R_g))
  g=6 d=5 g'=1: a2>0 True, Q(ell)>0 True, Q'(ell)>0 True  (ell<=rho(R_g))
  g=7 d=5 g'=2: a2>0 True, Q(ell)>0 True, Q'(ell)>0 True  (ell<=rho(R_g))
  g=8 d=5 g'=3: a2>0 True, Q(ell)>0 True, Q'(ell)>0 True  (ell<=rho(R_g))
  g=9 d=5: s=2, equality case
all small cases verified: True
PASS (K2): identities, N >= 7 exact bounds, and five N <= 6 cases
TIME k2_proof_checks.py: 2.78 s | exit=0

===== j_proof_checks.py =====
den / (D_C * Den_R) = 8
num is cubic in x = lambda-(k-1): True
u >= 4: every y-coefficient of c0..c3 is positive on q in [0,1]: True
k+h <= 13, (DE) certified by coefficient signs: [9, 14, 15, 18, 19, 20, 22, 23, 24, 25, 26, 27, 31, 32, 33, 34, 35, 41, 42, 43, 44, 52, 53, 54, 64, 65, 77]
exceptional g (some coefficient negative): [4, 5, 6, 7, 8, 10, 11, 12, 13, 16, 17] [[1, 1, -1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1], [1, 1, 1, -1]]
dC/dN denominator = (2(N-s)-1) D_C^2 > 0 on N-s>1, D_C!=0: True
  g=4: single cap N=k+2=g+1, (J) trivial
  g=5: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=8)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=6: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=9)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=7: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=10)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=8: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=11)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=10: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=50)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=11: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=20)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=12: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=20)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=13: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=60)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=16: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=300)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
  g=17: signs(c0..c3)=[1, 1, 1, -1] (one sign change: True); num(lam*=70)>0: True; dC/dN numerator: no root on [lam*,oo): True, positive at lam*: True
all exceptional g verified: True
PASS (J): all uniform and exceptional certificates
TIME j_proof_checks.py: 2.14 s | exit=0

===== k1_mregion_certificate.py =====
templates verified: W_R = nR/Den_R,  W_Y = nX/P_X
b+p <= a-1 (k=a, f=a-b-p): 431 monomials, min coefficient 1, constant term 624
b+p >= a, p <= a-1 (k=a+1, f=2a+1-b-p): 470 monomials, min coefficient 1, constant term 432
PASS K1(a): both exact positive-coefficient cones
TIME k1_mregion_certificate.py: 3.38 s | exit=0

===== k1_split_certificate.py =====
(MC''): inner comparison M_{g'} <= C_{g',d} on [a + 2a^2/p, oo)
  E(s_l)*X  (denominator 2*(alpha + beta + q + 2)**3): 692 monomials, negative coefficients 0, constant 0  -> OK [6s]
  E(s_u)*(X^2-g')  (denominator 4*(alpha + beta + q + 2)**3): 920 monomials, negative coefficients 0, constant 0  -> OK [19s]
  D_C(s_l)*X  (denominator 2*(alpha + beta + q + 2)**2): 106 monomials, negative coefficients 0, constant 1176  -> OK [19s]
  D_C(s_u)*(X^2-g')  (denominator 4*(alpha + beta + q + 2)**2): 170 monomials, negative coefficients 0, constant 8232  -> OK [20s]
(MA): numA >= 0 on [k-1, k + 2a^2/p]
  numA before edge relation: 374 monomials, degree 7 in lambda
  numA(k-1+x) has degree 6 in x after the edge relation; Bernstein identity checked [93s]
  B_0, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16509 monomials, negative coefficients 0, constant 69984000 -> OK [127s]
  B_1, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16593 monomials, negative coefficients 0, constant 1440504000 -> OK [184s]
  B_2, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16649 monomials, negative coefficients 0, constant 12034818000 -> OK [250s]
  B_3, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16684 monomials, negative coefficients 0, constant 51900952500 -> OK [306s]
  B_4, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16704 monomials, negative coefficients 0, constant 120511084500 -> OK [350s]
  B_5, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16714 monomials, negative coefficients 0, constant 139911480000 -> OK [421s]
  B_6, f' >= 3 (a = 4+alpha+beta, b = 1+beta): 16717 monomials, negative coefficients 0, constant 60637050000 -> OK [483s]
  B_0, f' = 1 (a = 4+alpha, b = a-1): 2390 monomials, negative coefficients 0, constant 51200 -> OK [490s]
  B_1, f' = 1 (a = 4+alpha, b = a-1): 2418 monomials, negative coefficients 0, constant 2493120 -> OK [496s]
  B_2, f' = 1 (a = 4+alpha, b = a-1): 2439 monomials, negative coefficients 0, constant 50030400 -> OK [503s]
  B_3, f' = 1 (a = 4+alpha, b = a-1): 2454 monomials, negative coefficients 0, constant 529115740 -> OK [514s]
  B_4, f' = 1 (a = 4+alpha, b = a-1): 2464 monomials, negative coefficients 0, constant 3106812414 -> OK [522s]
  B_5, f' = 1 (a = 4+alpha, b = a-1): 2470 monomials, negative coefficients 0, constant 9588758754 -> OK [528s]
  B_6, f' = 1 (a = 4+alpha, b = a-1): 2472 monomials, negative coefficients 0, constant 12129345476 -> OK [533s]
  B_0, f' = 2 (a = 4+alpha, b = a-2): 2390 monomials, negative coefficients 0, constant 5273600 -> OK [538s]
  B_1, f' = 2 (a = 4+alpha, b = a-2): 2418 monomials, negative coefficients 0, constant 146534400 -> OK [543s]
  B_2, f' = 2 (a = 4+alpha, b = a-2): 2439 monomials, negative coefficients 0, constant 1667037824 -> OK [549s]
  B_3, f' = 2 (a = 4+alpha, b = a-2): 2454 monomials, negative coefficients 0, constant 9909677184 -> OK [554s]
  B_4, f' = 2 (a = 4+alpha, b = a-2): 2464 monomials, negative coefficients 0, constant 32327576320 -> OK [560s]
  B_5, f' = 2 (a = 4+alpha, b = a-2): 2470 monomials, negative coefficients 0, constant 54523869184 -> OK [566s]
  B_6, f' = 2 (a = 4+alpha, b = a-2): 2472 monomials, negative coefficients 0, constant 36759410688 -> OK [572s]
RESULT (K1, p >= a, a >= 4): all certificates verified
PASS K1(MC/MA): four weighted-split and 21 strict interior certificates
TIME k1_split_certificate.py: 573.11 s | exit=0

===== vstar_certificate.py =====
Part 1 (k >= 60):
  den = -2*(-k**2 + 3*k + 2*t - 2)*(12*k**5 + 8*k**4*t + 24*k**4 - 8*k**3*t**2 + 28*k**3*t + 9*k**3 + 8*k**2*t**2 + 30*k**2*t + 28*k*t**2 + 8*t**3)
  piece s in [0/4,1/4]: 60 monomials, all coefficients >= 0, constant 26788842780480000
  piece s in [1/4,2/4]: 60 monomials, all coefficients >= 0, constant 275184981818797985/32
  piece s in [2/4,3/4]: 60 monomials, all coefficients >= 0, constant 649708236789243
  piece s in [3/4,4/4]: 60 monomials, all coefficients >= 0, constant 108975005948884347/32
  endpoint t=k-1 leading-coefficient factor: exact match
  done [2s]
  exact (V*) up to e = 250: failures [] [5s]
  exact (V*) up to e = 500: failures [] [9s]
  exact (V*) up to e = 750: failures [] [12s]
  exact (V*) up to e = 1000: failures [] [16s]
  exact (V*) up to e = 1250: failures [] [20s]
  exact (V*) up to e = 1500: failures [] [23s]
  exact (V*) up to e = 1750: failures [] [27s]
RESULT (V*): analytic for k >= 60 (e >= 1770); exact for 4 <= e <= 1769; failures []
PASS (V*): four uniform cones and finite exact Sturm checks
TIME vstar_certificate.py: 28.28 s | exit=0

===== strict_face_MA.py =====
numA on the face t=k-1: 510 monomials, degree in x = 6
Bernstein identity re-checked at random face points
face t=k-1, f'>=3, B_0: 1520 monomials, min coeff 3, constant 7864449761280 -> OK [2s]
face t=k-1, f'>=3, B_1: 1520 monomials, min coeff 17, constant 97833094152192 -> OK [2s]
face t=k-1, f'>=3, B_2: 1520 monomials, min coeff 40, constant 490565706301440 -> OK [3s]
face t=k-1, f'>=3, B_3: 1520 monomials, min coeff 50, constant 1255978577301504 -> OK [4s]
face t=k-1, f'>=3, B_4: 1520 monomials, min coeff 35, constant 1698138719778816 -> OK [4s]
face t=k-1, f'>=3, B_5: 1520 monomials, min coeff 13, constant 1102061412458496 -> OK [5s]
face t=k-1, f'>=3, B_6: 1520 monomials, min coeff 1, constant 118842523201536 -> OK [6s]
face t=k-1, f'=1, B_0: 225 monomials, min coeff 3, constant 819200000000 -> OK [6s]
face t=k-1, f'=1, B_1: 225 monomials, min coeff 17, constant 12299571200000 -> OK [6s]
face t=k-1, f'=1, B_2: 225 monomials, min coeff 20, constant 37442424320000 -> OK [6s]
face t=k-1, f'=1, B_3: 225 monomials, min coeff 25, constant 117749447552000 -> OK [6s]
face t=k-1, f'=1, B_4: 225 monomials, min coeff 35, constant 400064904204800 -> OK [7s]
face t=k-1, f'=1, B_5: 225 monomials, min coeff 13, constant 342803080204800 -> OK [7s]
face t=k-1, f'=1, B_6: 225 monomials, min coeff 1, constant 56102644910592 -> OK [7s]
face t=k-1, f'=2, B_0: 225 monomials, min coeff 3, constant 2883743907840 -> OK [7s]
face t=k-1, f'=2, B_1: 225 monomials, min coeff 17, constant 39059155058688 -> OK [7s]
face t=k-1, f'=2, B_2: 225 monomials, min coeff 40, constant 214285155139584 -> OK [8s]
face t=k-1, f'=2, B_3: 225 monomials, min coeff 50, constant 605097571221504 -> OK [8s]
face t=k-1, f'=2, B_4: 225 monomials, min coeff 35, constant 916080632856576 -> OK [8s]
face t=k-1, f'=2, B_5: 225 monomials, min coeff 13, constant 688470137241600 -> OK [8s]
face t=k-1, f'=2, B_6: 225 monomials, min coeff 1, constant 95063867523072 -> OK [8s]
RESULT: PASS strict (MA) on the face t = k-1
TIME strict_face_MA.py: 9.00 s | exit=0

===== v37_exact_ties.py =====
PASS: n=80, e=6, rho(D)=rho(V)=9; M_e=W_star=2; omega_e=80
PASS: n=60, e=10, rho(D)=rho(V)=8; M_e=W_star=5; omega_e=60
PASS: n=68, e=21, rho(D)=rho(V)=9; M_e=W_star=14; omega_e=68
RESULT: PASS v37 exact three tie examples (Python)
TIME v37_exact_ties.py: 0.75 s | exit=0
TIME full v37 Python suite: 637.96 s
PASS: completed all v37 Python exact certificate checks


==> anc/documentation/logs/sage_v37_full.log <==

===== sage_helper_regression.py =====
regression: one variable            terms=     4 min=4 const=62 scale=1
regression: four variables          terms=     5 min=1 const=624 scale=1
PASS constant-term regression (univariate and multivariate)

===== sage_analytic_identities.py =====
PASS thm:core_bellman: lambda[a+(1+a)gamma]-(d+1) equals eq:core_bellman_transfer
PASS eq:core_bellman_transfer = lambda(lambda+1)(lambda+d+w)/(lambda^2-d-w)-lambda-d-1
PASS transfer derivative in w = lambda(lambda+1)(lambda^2+lambda)/(lambda^2-d-w)^2
PASS lem:core_complement on 25 random exact instances
PASS X_f(beta) = W_{K_{1,f}}(-beta)
PASS thm:core_dense_all: complement formula with missing star K_{1,h} gives eq:WR
PASS eq:core_negative_transfer is the transfer at lambda = -beta
PASS negative transfer derivative = beta^2(beta-1)^2/(beta^2-d-w)^2
PASS eq:negative_star_gap
PASS Q = 2(d-2)beta^2(beta^2-f^2) + 2(g+2)beta^2(beta-f) + C beta^2 + 2fg beta + fg(d-g-1)
PASS C = 2g^2+g+3 at d = 2
PASS d >= 3: C - (d^2+3dg+4g^2+4d+3g-1) has nonnegative coefficients in (d-3, g)
PASS remaining terms: 2f^2 g + fg(d-g-1) = fg(3d+g-1)
PASS lem:core_virtual_star: (x^2-e)^2-e(2x+e+1) = (2r^3+7r^2+8r+2)/2 at x = r+1, e = r^2/2
PASS phi'' = 12 mu^2 - 4e
PASS thm:vstar: W_R(U)-W_S(k-1) = (printed num)/(4((k-1)^2-e) Q)
PASS Q - 8k^3 t(k-t) has positive coefficients
PASS (k-1/2+t/k)^2 - 2e = (1/2-t/k)^2 and (k-1)^2-e = (k-1)(k-2)/2-t
PASS eq:core_cs_closure as an identity in (lambda, sigma, d)
PASS (d+1/2)^2-2g = (d-1/2)^2-2g'
PASS eq:core_cs_s: s solves s^2-(2N-1)s+2g = 0 (using Rr^2 = (N-1/2)^2-2g)
PASS C_{g,g+1} = W_{S_g}
PASS Rayleigh 2x2: det(Y I - [[k-1, t/sqrt k],[t/sqrt k, 0]]) = Y^2-(k-1)Y-t^2/k
PASS P_s(b) = u(b-k-1)+2h+t^2/k (s = k-u, N = k+2, u^2+3u = 2(k+h))
PASS 2h + t^2/k = k + h^2/k (t = k-h)
PASS 4k^2(v^2+3v-2(k+h)) = k^2((k-4)(k+2)+2(h-2)^2)+h^4+6kh^2
PASS Y^2-(s-1)Y-s(N-s) = Y^2-g-(s-1)(Y-s/2) with g = C(s,2)+s(N-s)
PASS dr/ds = (r-s+1/2)/(2r-s+1): derivative of r^2 - g - (s-1)(r-s/2) = 0 at fixed g
PASS P_s(s-1/2) = s/2-1/4-s(N-s)
PASS P(s, n(s)) = 0 for n(s) = lambda^2+1-F(s)
PASS P_n = -D
PASS P = P0 - D n (linear in n)
PASS P_s (fixed g, n, lambda) on P = 0 equals -N/(2D)
PASS F'(s) = N/(2D^2) identically
PASS tau'(s) = -(tau+s-1/2)/s at fixed g
PASS N = 0 at s* = 2tau(tau-1)lambda(lambda+1)/((2tau-1)(lambda+tau)^2)
PASS N'_s formula on N = 0
PASS (2tau-1)(2lambda+1)-2lambda(tau-1-lambda) = 2lambda tau+2tau+2lambda^2-1
PASS g' = g-(N-1) = (s-1)(2N-s-2)/2
PASS eq:K2id
PASS Q(0) = -(N-s)(s-1)(2N-s-2)(2N-s-3) and a2 = 4N^2-24N+22+4N(2-s)+(s-1)(s+10)
PASS s = k-u solves the edge equation at N = k+2
PASS thm:J: M_g - C_{g,k+2} = (printed c_0..c_3)/(8 D_C Delta_R)
PASS c_3 at h = (u^2+3u)/4 equals u(u^3-2u^2-7u+8)
PASS c_3 = 0 at g = 9 (u=2, h=1) and g = 18 (u=3, h=3)
PASS lem:bracket: q(G/X) = G^2/X^2
PASS lem:bracket: q(GX/(X^2-G)) = G^2(2G-X^2)/(X^2-G)^2 and X - su = X(X^2-2G)/(X^2-G)
PASS lem:MC: E - (U + V sigma) = (-d Delta - n) * (sigma^2-(2d-1)sigma+2g')
PASS lem:MC: D_C' - (lambda^2+lambda-2g'-sigma(lambda+1-d)) = sigma^2-(2d-1)sigma+2g'
PASS lem:MA: Bernstein identity
SUMMARY: 50 of 50 identity checks passed
PASS: all analytic identities of v37 (SageMath)

===== sage_quotients.py =====
PASS W_R from a 3-cell equitable quotient
PASS W_star from a 2-cell quotient
PASS fractional complete-split walk from quotient
PASS W_Y from a five-cell quotient
PASS Y transfer equals the five-cell quotient
PASS complete-split closure across the transfer
PASS complete-split discriminant identity
ALL symbolic quotient checks PASS

===== sage_J_K2.py (all) =====
J: independently derive the dense-end numerator
J large range: 32 exact univariate Sturm tests PASS
J small range: 38 instances, exceptions and zeros g=9,18 PASS
J exceptions: 10 norm/Sturm comparisons PASS
PASS (J)
K2: native symbolic identity and positivity
K2 N>=7 H decreasing                terms=     4 min=10 const=49 scale=1
K2 N>=7 c0 lower                    terms=     9 min=14 const=298 scale=1
K2 N>=7 c1 increasing               terms=     4 min=4 const=19 scale=1
K2 N>=7 c1 upper                    terms=     4 min=4 const=16 scale=1
K2 N>=7 pole auxiliary increasing   terms=     4 min=2 const=9 scale=1
K2 N>=7 pole auxiliary upper        terms=     4 min=2 const=8 scale=1
K2 pole lower N-7                   terms=     3 min=1 const=2 scale=1
K2 H(2) N-7                         terms=     3 min=4 const=34 scale=1
K2 a2 lower N-7                     terms=     3 min=4 const=50 scale=1
K2 Q(r) bound N-7                   terms=     4 min=4 const=18 scale=1
K2 analytic region N>=7: exact coefficient bounds PASS
K2 finite N<=6: four exact AA signs, one s=2 equality PASS
PASS (K2)

===== sage_k1.py (a) =====
K1(a): both exact integer parameter cones
K1(a) cone 1                        terms=   431 min=1 const=624 scale=1
K1(a) cone 2                        terms=   470 min=1 const=432 scale=1
PASS K1(a)
PASS requested Sage K1 tasks

===== sage_k1.py (mc) =====
K1(MC): four independently constructed endpoint certificates
K1(MC) E(sigma_lower)               terms=   692 min=1 const=0 scale=1
K1(MC) E(sigma_upper)               terms=   920 min=2 const=0 scale=1
K1(MC) D(sigma_lower)               terms=   106 min=1 const=1176 scale=1
K1(MC) D(sigma_upper)               terms=   170 min=2 const=8232 scale=1
PASS K1(MC)
PASS requested Sage K1 tasks

===== sage_k1.py (ma) =====
K1(MA): 21 exact Bernstein coefficient certificates
numA degree_x=6; monomials=902
Independent QQ evaluations confirm Bernstein identity
K1(MA) B_0, fprime=>=3              terms= 16509 min=2 const=17915904000 scale=256
K1(MA) B_1, fprime=>=3              terms= 16593 min=11 const=368769024000 scale=256
K1(MA) B_2, fprime=>=3              terms= 16649 min=25 const=3080913408000 scale=256
K1(MA) B_3, fprime=>=3              terms= 16684 min=30 const=13286643840000 scale=256
K1(MA) B_4, fprime=>=3              terms= 16704 min=20 const=30850837632000 scale=256
K1(MA) B_5, fprime=>=3              terms= 16714 min=7 const=35817338880000 scale=256
K1(MA) B_6, fprime=>=3              terms= 16717 min=1 const=15523084800000 scale=256
K1(MA) B_0, fprime=1                terms=  2390 min=2 const=13107200 scale=256
K1(MA) B_1, fprime=1                terms=  2418 min=11 const=638238720 scale=256
K1(MA) B_2, fprime=1                terms=  2439 min=25 const=12807782400 scale=256
K1(MA) B_3, fprime=1                terms=  2454 min=30 const=135453629440 scale=256
K1(MA) B_4, fprime=1                terms=  2464 min=20 const=795343977984 scale=256
K1(MA) B_5, fprime=1                terms=  2470 min=7 const=2454722241024 scale=256
K1(MA) B_6, fprime=1                terms=  2472 min=1 const=3105112441856 scale=256
K1(MA) B_0, fprime=2                terms=  2390 min=2 const=1350041600 scale=256
K1(MA) B_1, fprime=2                terms=  2418 min=11 const=37512806400 scale=256
K1(MA) B_2, fprime=2                terms=  2439 min=25 const=426761682944 scale=256
K1(MA) B_3, fprime=2                terms=  2454 min=30 const=2536877359104 scale=256
K1(MA) B_4, fprime=2                terms=  2464 min=20 const=8275859537920 scale=256
K1(MA) B_5, fprime=2                terms=  2470 min=7 const=13958110511104 scale=256
K1(MA) B_6, fprime=2                terms=  2472 min=1 const=9410409136128 scale=256
PASS K1(MA), all 21 exact coefficient polynomials
PASS requested Sage K1 tasks

===== sage_strict_face_MA.py =====
numA on the face t=k-1: 510 monomials, degree 6 in x
Bernstein identity on the face: symbolic and pointwise PASS
face t=k-1, f'>=3, B_0: 1520 monomials, min coeff 3, constant 7864449761280 -> OK
face t=k-1, f'>=3, B_1: 1520 monomials, min coeff 17, constant 97833094152192 -> OK
face t=k-1, f'>=3, B_2: 1520 monomials, min coeff 40, constant 490565706301440 -> OK
face t=k-1, f'>=3, B_3: 1520 monomials, min coeff 50, constant 1255978577301504 -> OK
face t=k-1, f'>=3, B_4: 1520 monomials, min coeff 35, constant 1698138719778816 -> OK
face t=k-1, f'>=3, B_5: 1520 monomials, min coeff 13, constant 1102061412458496 -> OK
face t=k-1, f'>=3, B_6: 1520 monomials, min coeff 1, constant 118842523201536 -> OK
face t=k-1, f'=1, B_0: 225 monomials, min coeff 3, constant 819200000000 -> OK
face t=k-1, f'=1, B_1: 225 monomials, min coeff 17, constant 12299571200000 -> OK
face t=k-1, f'=1, B_2: 225 monomials, min coeff 20, constant 37442424320000 -> OK
face t=k-1, f'=1, B_3: 225 monomials, min coeff 25, constant 117749447552000 -> OK
face t=k-1, f'=1, B_4: 225 monomials, min coeff 35, constant 400064904204800 -> OK
face t=k-1, f'=1, B_5: 225 monomials, min coeff 13, constant 342803080204800 -> OK
face t=k-1, f'=1, B_6: 225 monomials, min coeff 1, constant 56102644910592 -> OK
face t=k-1, f'=2, B_0: 225 monomials, min coeff 3, constant 2883743907840 -> OK
face t=k-1, f'=2, B_1: 225 monomials, min coeff 17, constant 39059155058688 -> OK
face t=k-1, f'=2, B_2: 225 monomials, min coeff 40, constant 214285155139584 -> OK
face t=k-1, f'=2, B_3: 225 monomials, min coeff 50, constant 605097571221504 -> OK
face t=k-1, f'=2, B_4: 225 monomials, min coeff 35, constant 916080632856576 -> OK
face t=k-1, f'=2, B_5: 225 monomials, min coeff 13, constant 688470137241600 -> OK
face t=k-1, f'=2, B_6: 225 monomials, min coeff 1, constant 95063867523072 -> OK
RESULT: PASS strict (MA) on the face t = k-1 (SageMath)

===== sage_v37_exact_ties.py =====
PASS: n=80, e=6, rho(D)=rho(V)=9; M_e=W_star=2; omega_e=80
PASS: n=60, e=10, rho(D)=rho(V)=8; M_e=W_star=5; omega_e=60
PASS: n=68, e=21, rho(D)=rho(V)=9; M_e=W_star=14; omega_e=68
RESULT: PASS v37 exact three tie examples (SageMath)

===== sage_vstar.py =====
V* cone 0/4--1/4                    terms=    60 min=640 const=6857943751802880000 scale=1
V* cone 1/4--2/4                    terms=    60 min=512 const=2201479854550383880 scale=1
V* cone 2/4--3/4                    terms=    60 min=512 const=166325308618046208 scale=1
V* cone 3/4--4/4                    terms=    60 min=640 const=871800047591074776 scale=1
V* endpoint t=k-1 factor matches the manuscript
PASS V* for k>=60
V* Sturm certified 200 cases
V* Sturm certified 400 cases
V* Sturm certified 600 cases
V* Sturm certified 800 cases
V* Sturm certified 1000 cases
V* Sturm certified 1200 cases
V* Sturm certified 1400 cases
V* Sturm certified 1600 cases
PASS V* finite Sturm, 1766 cases

PASS: completed all v37 SageMath exact certificate checks


==> anc/python/README_PYTHON_PROOF.md <==
# Python exact checks for master v37

The complete suite uses Python, SymPy and standard-library exact-rational
arithmetic. Install the dependencies from this directory:

```sh
python3 -m pip install -r requirements.txt
sh run_proof_only.sh > ../documentation/logs/python_v37_full.log 2>&1
```

Successful completion requires exit status zero and the terminal marker
`PASS: completed all v37 Python exact certificate checks`.
The runner prints `TIME ...` for every script and the full elapsed time.

The suite checks, in order: 48 algebraic identities, template/quotient
identities, the published cubic, (K2), (J), (K1)(a), the (MC) and all 21
interior (MA) coefficient certificates, all 1,766 virtual-star Sturm cases,
all 21 boundary-face (MA) coefficients, and three exact tie examples.

`k1_split_certificate.py` performs **both** the (MC) and interior (MA) checks;
its 21 large coefficient polynomials account for most of the runtime. The
required boundary-face verifier `strict_face_MA.py` uses an independent
pure-Python rational polynomial engine. The optional
`strict_face_MA_sympy.py` reconstructs the same boundary-face obligations
with SymPy; it is not necessary to run it to complete the full suite.

There are no truncated or reduced proof modes. The complete virtual-star
script always checks all edge counts from 4 through 1769. The (K2) script
certifies N >= 7 analytically and checks the five remaining cases at N <= 6.

Actual execution data is in `../documentation/PYTHON_TIMINGS_V37.md`; the
packaged log is `../documentation/logs/python_v37_full.log`.


==> anc/python/analytic_identities_check.py <==
#!/usr/bin/env python3
"""Exact symbolic checks (SymPy) of the algebraic identities used in the proofs of master v37,
and of the polynomials PRINTED in its appendix.  Complements the certificate scripts, which verify the
coefficient-positivity and Sturm obligations.  Labels refer to lazy.walks.master.v37.tex.

Run:  python3 analytic_identities_check.py        (SymPy >= 1.12; about 3 minutes)"""
import random
import sympy as sp
from sympy import Rational as R, simplify, expand, together, Matrix, eye, ones

results = []
def check(label, cond):
    ok = bool(cond); results.append(ok)
    print(("PASS " if ok else "FAIL ") + label, flush=True)

L, k, h, t, e, s, N, d, g, w, x, u = sp.symbols('lambda k h t e s N d g w x u')
nR = L**2*(k*(k + 1) - 2*h) + L*(2*k*(k + 1) - h*(2*k + 3 - h)) + (k + 1)*(k - h*(k + 1 - h))   # eq:WR
DR = (L + 1)**2*(L - k) + h*(L + k + 1 - h)
WS = lambda m: m*(2*L + m + 1)/(L**2 - m)
Fshort = lambda dd, ww: L*(L + 1)*(L + dd + ww)/(L**2 - dd - ww) - L - dd - 1
Cform = lambda gg, NN, ss: (2*gg*L + ss*NN*(NN - ss))/(L**2 - (ss - 1)*L - ss*(NN - ss))

# ---------------- Section 2: transfer of thm:core_bellman
gam = (d + w)/L
a0 = (1 + gam)/(L - gam)
check("thm:core_bellman: lambda[a+(1+a)gamma]-(d+1), a=(1+gamma)/(lambda-gamma), equals eq:core_bellman_transfer",
      simplify(L*(a0 + (1 + a0)*gam) - (d + 1) - (L*((1 + gam)*(L + 1)/(L - gam) - 1) - (d + 1))) == 0)
check("eq:core_bellman_transfer = lambda(lambda+1)(lambda+d+w)/(lambda^2-d-w) - lambda - d - 1",
      simplify(L*((1 + gam)*(L + 1)/(L - gam) - 1) - (d + 1) - Fshort(d, w)) == 0)
check("transfer is increasing in w: d/dw = lambda(lambda+1)(lambda^2+lambda)/(lambda^2-d-w)^2",
      simplify(sp.diff(Fshort(d, w), w) - L*(L + 1)*(L**2 + L)/(L**2 - d - w)**2) == 0)

# ---------------- Section 3: lem:core_complement (exact random instances), thm:core_dense_all
random.seed(31)
ok = True
for _ in range(25):
    n_ = random.randint(3, 7); A = sp.zeros(n_, n_)
    for i in range(n_):
        for j in range(i + 1, n_):
            if random.random() < 0.35: A[i, j] = A[j, i] = 1
    H = ones(n_, n_) - eye(n_) - A
    lam = R(n_ + 2)
    alpha = (ones(1, n_)*((lam + 1)*eye(n_) + A).LUsolve(ones(n_, 1)))[0]
    WH = lam*(ones(1, n_)*(lam*eye(n_) - H).LUsolve(ones(n_, 1)))[0] - n_
    ok &= (WH == lam*alpha/(1 - alpha) - n_) and 0 < alpha < 1
check("lem:core_complement on 25 random exact instances", ok)
be, f = sp.symbols('beta f')
Xf = -f*(2*be - f - 1)/(be**2 - f)
check("X_f(beta) = W_{K_{1,f}}(-beta)", simplify(WS(f).subs(L, -be) - Xf) == 0)
alpha_star = ((k + 1) + Xf.subs(f, h))/(L + 1)
check("thm:core_dense_all: complement formula with the missing star K_{1,h} gives eq:WR",
      simplify((L*alpha_star/(1 - alpha_star) - (k + 1)).subs(be, L + 1) - nR/DR) == 0)

# ---------------- lem:core_negative_star_threshold
dd, gg = sp.symbols('d g', positive=True)
ff = dd + gg
X = lambda m: -m*(2*be - m - 1)/(be**2 - m)
Gb = lambda S_: -be*(be - 2) + be**2*(be - 1)**2/(be**2 - S_)
Fm = lambda D_, W_: Gb(D_ + W_) - (D_ + 1)
check("eq:core_negative_transfer is the transfer at lambda = -beta", simplify(Fshort(dd, w).subs(L, -be) - Fm(dd, w)) == 0)
check("negative transfer derivative = beta^2(beta-1)^2/(beta^2-d-w)^2", simplify(sp.diff(Fm(dd, w), w) - be**2*(be - 1)**2/(be**2 - dd - w)**2) == 0)
uu = be**2 - ff; vv = gg - X(gg)
Qfg = 2*(dd - 2)*be**4 + 2*(gg + 2)*be**3 - (dd*(ff + 2*gg) + gg + 1)*be**2 + 2*ff*gg*be + ff*gg*(dd - gg - 1)
check("eq:negative_star_gap", simplify(X(ff) - Fm(dd, X(gg)) - gg*Qfg/((be**2 - gg)*uu*(uu + vv))) == 0)
Cc = 2*(dd - 2)*ff**2 + 2*(gg + 2)*ff - dd*(ff + 2*gg) - gg - 1
check("lower bound: Q >= C beta^2 + 2fg beta + fg(d-g-1) uses beta^4 >= f^2 beta^2, beta^3 >= f beta^2 (coefficient identity)",
      expand(Qfg - (2*(dd - 2)*be**2*(be**2 - ff**2) + 2*(gg + 2)*be**2*(be - ff) + Cc*be**2 + 2*ff*gg*be + ff*gg*(dd - gg - 1))) == 0)
check("C = 2g^2+g+3 at d = 2", expand(Cc.subs(dd, 2) - (2*gg**2 + gg + 3)) == 0)
D3 = sp.Symbol('D3')
check("d >= 3: C - (d^2+3dg+4g^2+4d+3g-1) has nonnegative coefficients in (d-3, g)",
      all(c >= 0 for c in sp.Poly(expand((Cc - (dd**2 + 3*dd*gg + 4*gg**2 + 4*dd + 3*gg - 1)).subs(dd, D3 + 3)), D3, gg).coeffs()))
check("remaining terms: 2fg*f + fg(d-g-1) = fg(3d+g-1)", expand(2*ff*gg*ff + ff*gg*(dd - gg - 1) - ff*gg*(3*dd + gg - 1)) == 0)

# ---------------- lem:core_virtual_star
r = sp.Symbol('r', positive=True)
ee = r**2/2; xx = r + 1
check("lem:core_virtual_star: (x^2-e)^2-e(2x+e+1) = (2r^3+7r^2+8r+2)/2 at x = r+1, r = sqrt(2e)",
      expand((xx**2 - ee)**2 - ee*(2*xx + ee + 1) - R(1, 2)*(2*r**3 + 7*r**2 + 8*r + 2)) == 0)
mu = sp.Symbol('mu')
check("phi'' = 12 mu^2 - 4e", expand(sp.diff((mu**2 - e)**2 - e*(2*mu + e + 1), mu, 2) - (12*mu**2 - 4*e)) == 0)

# ---------------- thm:vstar and the printed appendix A.2
eV = k*(k - 1)/2 + t
U = k + R(1, 2) + t/k
diffV = together(nR.subs(h, k - t).subs(L, U)/DR.subs(h, k - t).subs(L, U) - WS(eV).subs(L, k - 1))
numV_pr = (4*k**9 - 8*k**8*t - 80*k**8 + 8*k**7*t**2 - 76*k**7*t - 33*k**7 + 8*k**6*t**2 - 286*k**6*t + 158*k**6
           + 32*k**5*t**3 - 364*k**5*t**2 - 108*k**5*t - 7*k**5 - 88*k**4*t**3 - 640*k**4*t**2 + 290*k**4*t - 42*k**4
           + 32*k**3*t**4 - 528*k**3*t**3 + 64*k**3*t**2 + 8*k**3*t - 96*k**2*t**4 - 352*k**2*t**3 + 192*k**2*t**2
           - 208*k*t**4 + 160*k*t**3 - 32*t**5 + 32*t**4)
Qv = 12*k**5 + 8*k**4*t + 24*k**4 - 8*k**3*t**2 + 28*k**3*t + 9*k**3 + 8*k**2*t**2 + 30*k**2*t + 28*k*t**2 + 8*t**3
check("thm:vstar: W_R(U)-W_S(k-1) = (printed num of app:vstar) / (4((k-1)^2-e) Q), Q = 8k^3t(k-t)+positive terms",
      simplify(diffV - numV_pr/(4*((k - 1)**2 - eV)*Qv)) == 0
      and all(c > 0 for c in sp.Poly(expand(Qv - 8*k**3*t*(k - t)), k, t).coeffs()))
check("thm:vstar: (k-1/2+t/k)^2-2e = (1/2-t/k)^2 and (k-1)^2-e = (k-1)(k-2)/2-t",
      expand((k - R(1, 2) + t/k)**2 - 2*eV - (R(1, 2) - t/k)**2) == 0 and expand((k - 1)**2 - eV - ((k - 1)*(k - 2)/2 - t)) == 0)

# ---------------- eq:core_cs_walk, closure eq:core_cs_closure and its continuation
sig = sp.Symbol('sigma')
gp = sig*(2*d - sig - 1)/2
check("eq:core_cs_closure as an identity in (lambda, sigma, d), g' = sigma(2d-sigma-1)/2, g = g'+d, weight sigma+1",
      simplify(Fshort(d, Cform(gp, d, sig)) - Cform(gp + d, d + 1, sig + 1)) == 0)
check("(d+1/2)^2-2g = (d-1/2)^2-2g'  (hence s(g,d+1) = s(g',d)+1)", expand((d + R(1, 2))**2 - 2*(gp + d) - ((d - R(1, 2))**2 - 2*gp)) == 0)
check("eq:core_cs_s: s(g,N) solves C(s,2)+s(N-s) = g",
      simplify((lambda S_: S_*(S_ - 1)/2 + S_*(N - S_) - g)(N - R(1, 2) - sp.sqrt((N - R(1, 2))**2 - 2*g))) == 0)
check("at N = g+1, s = 1 and C_{g,g+1} = W_{S_g}", simplify(Cform(g, g + 1, 1) - WS(g)) == 0)

# ---------------- thm:core_cs_valley, pole part
bR = sp.Symbol('b')
M2 = Matrix([[k - 1, t/sp.sqrt(k)], [t/sp.sqrt(k), 0]])
check("Rayleigh 2x2 matrix on span(clique vector, extra vertex) has char. polynomial Y^2-(k-1)Y-t^2/k",
      expand(M2.charpoly(bR).as_expr() - (bR**2 - (k - 1)*bR - t**2/k)) == 0)
Ps = (bR**2 - (k - u - 1)*bR - (k - u)*(u + 2)).subs(bR**2, (k - 1)*bR + (k - h)**2/k)
check("P_s(b) = u(b-k-1) + 2h + t^2/k  (s = k-u, N = k+2, u^2+3u = 2(k+h))",
      expand((Ps - (u*(bR - k - 1) + 2*h + (k - h)**2/k)).subs(k, (u**2 + 3*u)/2 - h)) == 0)
check("2h + t^2/k = k + h^2/k  (t = k-h)", expand(2*h + (k - h)**2/k - (k + h**2/k)) == 0)
vv2 = (k + h**2/k)/2
check("4k^2(v^2+3v-2(k+h)) = k^2((k-4)(k+2)+2(h-2)^2)+h^4+6kh^2",
      expand(4*k**2*(vv2**2 + 3*vv2 - 2*(k + h)) - (k**2*((k - 4)*(k + 2) + 2*(h - 2)**2) + h**4 + 6*k*h**2)) == 0)
Y = sp.Symbol('Y')
gN = s*(s - 1)/2 + s*(N - s)
check("constant-edge curve: Y^2-(s-1)Y-s(N-s) = Y^2 - g - (s-1)(Y - s/2)",
      expand((Y**2 - (s - 1)*Y - s*(N - s)) - (Y**2 - gN - (s - 1)*(Y - s/2))) == 0)
rr = sp.Function('r')(s)
rel = rr**2 - g - (s - 1)*(rr - s/2)
drds = sp.solve(sp.diff(rel, s), sp.diff(rr, s))[0]
check("dr/ds = (r-s+1/2)/(2r-s+1) at fixed g", simplify(drds - (rr - s + R(1, 2))/(2*rr - s + 1)) == 0)
check("P_s(s-1/2) = s/2 - 1/4 - s(N-s)  (so N-s > 1 gives r > s-1/2)",
      expand((Y**2 - (s - 1)*Y - s*(N - s)).subs(Y, s - R(1, 2)) - (s/2 - R(1, 4) - s*(N - s))) == 0)

# ---------------- thm:core_cs_valley, valley part
nn, ta = sp.symbols('n tau')
tau = g/s - (s - 1)/2
Dv = L**2 - (s - 1)*L - s*tau
sgm = nn - 1 - s - tau
P = (L**2 - sgm)*Dv - ((s + tau)*L**2 + (s*tau + tau)*L)
Fv = Cform(g, s + tau, s)
check("P(s, n(s)) = 0 for n(s) = lambda^2 + 1 - F(s)", simplify(P.subs(nn, L**2 + 1 - Fv)) == 0)
check("P_n = -D", simplify(sp.diff(P, nn) + Dv) == 0)
Ncal = s*(2*tau - 1)*(L + tau)**2 - 2*tau*(tau - 1)*L*(L + 1)
nsol = sp.solve(sp.Eq(P, 0), nn)[0]
check("P_s (fixed g, n, lambda) restricted to P = 0 equals -N/(2D)", simplify(sp.diff(P, s).subs(nn, nsol) + Ncal/(2*Dv)) == 0)
check("simpler direct form: F'(s) = N/(2 D^2) identically (so sign F' = sign N)", simplify(sp.diff(Fv, s) - Ncal/(2*Dv**2)) == 0)
Ncal_t = s*(2*ta - 1)*(L + ta)**2 - 2*ta*(ta - 1)*L*(L + 1)
dtau = -(ta + s - R(1, 2))/s
check("tau'(s) = -(tau+s-1/2)/s at fixed g", simplify(sp.diff(tau, s) - dtau.subs(ta, tau)) == 0)
Nprime = sp.diff(Ncal_t, s) + sp.diff(Ncal_t, ta)*dtau
claim = (L + ta)**2*(((2*ta - 1)*(2*L + 1) - 2*s*(ta - 1 - L))/(L + ta) + (ta + s - R(1, 2))/(ta*(ta - 1)))
sstar = sp.solve(sp.Eq(Ncal_t, 0), s)[0]
check("N'_s formula of the valley proof holds on N = 0", simplify((Nprime - claim).subs(s, sstar)) == 0)
check("lower bound (2tau-1)(2lambda+1) - 2lambda(tau-1-lambda) = 2lambda tau + 2tau + 2lambda^2 - 1",
      expand((2*ta - 1)*(2*L + 1) - 2*L*(ta - 1 - L) - (2*L*ta + 2*ta + 2*L**2 - 1)) == 0)

# ---------------- thm:K2
g2 = s*(2*N - s - 1)/2; gp2 = (s - 1)*(2*N - s - 2)/2
DC = L**2 - (s - 1)*L - s*(N - s)
PX = (L**2 - gp2)*(L**2 - (N - 1) - WS(gp2))
a2 = 4*N**2 - 4*N*s - 16*N + s**2 + 9*s + 12; c1 = -s*(4*N - 3*s - 3); c0 = (N - s)*(4*N**2 - 10*N*(s + 1) + 5*s**2 + 11*s + 6)
Q = a2*DC + c1*L + c0
check("thm:K2: g' = g-(N-1) = (s-1)(2N-s-2)/2", expand(g2 - (N - 1) - gp2) == 0)
check("eq:K2id", simplify(Cform(g2, N, s) - Fshort(N - 1, WS(gp2)) - L*(L + 1)*(2 - s)*(s - 1)*Q/(4*DC*PX)) == 0)
check("thm:K2: Q(0) = -(N-s)(s-1)(2N-s-2)(2N-s-3) and a2 = 4N^2-24N+22+4N(2-s)+(s-1)(s+10)",
      expand(Q.subs(L, 0) + (N - s)*(s - 1)*(2*N - s - 2)*(2*N - s - 3)) == 0
      and expand(a2 - (4*N**2 - 24*N + 22 + 4*N*(2 - s) + (s - 1)*(s + 10))) == 0)
check("thm:K2: s = 2 exactly when g = 2N-3", expand(g2.subs(s, 2) - (2*N - 3)) == 0)

# ---------------- thm:J and the printed appendix A.1
kJ = (u**2 + 3*u)/2 - h; sJ = kJ - u; NJ = kJ + 2; gJ = kJ*(kJ - 1)/2 + (kJ - h)
c0J = (-64*h**5 + 128*h**4*u**2 + 448*h**4*u - 104*h**3*u**4 - 688*h**3*u**3 - 1160*h**3*u**2 + 32*h**3*u - 192*h**3
       + 44*h**2*u**6 + 404*h**2*u**5 + 1268*h**2*u**4 + 1356*h**2*u**3 + 32*h**2*u**2 + 416*h**2*u
       - 10*h*u**8 - 112*h*u**7 - 476*h*u**6 - 928*h*u**5 - 738*h*u**4 - 160*h*u**3 - 264*h*u**2
       + u**10 + 13*u**9 + 66*u**8 + 166*u**7 + 221*u**6 + 169*u**5 + 96*u**4 + 36*u**3)/4
c1J = (96*h**4 - 144*h**3*u**2 - 496*h**3*u + 64*h**3 + 84*h**2*u**4 + 520*h**2*u**3 + 788*h**2*u**2 - 240*h**2*u + 96*h**2
       - 24*h*u**6 - 192*h*u**5 - 516*h*u**4 - 424*h*u**3 + 132*h*u**2 - 128*h*u
       + 3*u**8 + 28*u**7 + 92*u**6 + 126*u**5 + 73*u**4 + 38*u**3 + 24*u**2)/2
c2J = (-48*h**3 + 48*h**2*u**2 + 160*h**2*u - 48*h**2 - 18*h*u**4 - 92*h*u**3 - 110*h*u**2 + 76*h*u - 16*h
       + 3*u**6 + 17*u**5 + 25*u**4 + 3*u**3 - 4*u**2 + 4*u)
c3J = 2*(8*h**2 - 4*h*u**2 - 12*h*u + 8*h + u**4 + 2*u**3 - u**2 - 2*u)
numJ = c0J + c1J*x + c2J*x**2 + c3J*x**3
check("thm:J: s = k-u solves the edge equation at N = k+2", expand(sJ*(sJ - 1)/2 + sJ*(NJ - sJ) - gJ) == 0)
check("thm:J: M_g - C_{g,k+2} = (printed c_0..c_3 of app:J)/(8 D_C Delta_R)",
      simplify(nR.subs(k, kJ)/DR.subs(k, kJ) - Cform(gJ, NJ, sJ)
               - numJ.subs(x, L - (kJ - 1))/(8*(L**2 - (sJ - 1)*L - sJ*(NJ - sJ))*DR.subs(k, kJ))) == 0)
check("app:J: c_3 at h = (u^2+3u)/4 is u(u^3-2u^2-7u+8)", expand(c3J.subs(h, (u**2 + 3*u)/4) - u*(u**3 - 2*u**2 - 7*u + 8)) == 0)
check("thm:J: c_3 = 0 exactly at g = 9 (u=2, h=1) and g = 18 (u=3, h=3)", c3J.subs({u: 2, h: 1}) == 0 and c3J.subs({u: 3, h: 3}) == 0)
Nd, sd, Gd = sp.symbols('N_ s_ g_')
Cd = Cform(Gd, Nd, sd)
dC = sp.diff(Cd, Nd) + sp.diff(Cd, sd)*(-sd/(Nd - R(1, 2) - sd))
check("thm:J: dC/dN with s'(N) = -s/(N-1/2-s) has denominator (2N-2s-1) D_C^2 (up to sign and constant)",
      sp.simplify(sp.fraction(sp.together(dC))[1]/((2*Nd - 2*sd - 1)*(L**2 - (sd - 1)*L - sd*(Nd - sd))**2)).is_constant())

# ---------------- lem:bracket, lem:MC
Xs, Gs = sp.symbols('X G', positive=True)
qd = lambda z: z**2 - 2*Xs*z + 2*Gs           # sigma is its smaller root
sl, su = Gs/Xs, Gs*Xs/(Xs**2 - Gs)
check("lem:bracket: q(G/X) = G^2/X^2 >= 0", simplify(qd(sl) - Gs**2/Xs**2) == 0)
check("lem:bracket: q(GX/(X^2-G)) = G^2(2G-X^2)/(X^2-G)^2 <= 0 when X^2 >= 2G, and X - GX/(X^2-G) = X(X^2-2G)/(X^2-G) >= 0",
      simplify(qd(su) - Gs**2*(2*Gs - Xs**2)/(Xs**2 - Gs)**2) == 0 and simplify(Xs - su - Xs*(Xs**2 - 2*Gs)/(Xs**2 - Gs)) == 0)
a, b, p = sp.symbols('a b p')
nR1 = nR.subs({k: a - 1, h: a - b}, simultaneous=True); DR1 = DR.subs({k: a - 1, h: a - b}, simultaneous=True)
gp1 = (a - 1)*(a - 2)/2 + b - 1; d1 = a + p
E1 = (2*gp1*L + sig*d1*(d1 - sig))*DR1 - nR1*(L**2 - (sig - 1)*L - sig*(d1 - sig))
U1 = 2*gp1*(L + d1)*DR1 - nR1*(L**2 + L - 2*gp1); V1 = -d1*(d1 - 1)*DR1 + nR1*(L + 1 - d1)
quad = sig**2 - (2*d1 - 1)*sig + 2*gp1
check("lem:MC: E = U + V sigma and D_C' = lambda^2+lambda-2g'-sigma(lambda+1-d) modulo sigma^2-(2d-1)sigma+2g'",
      expand(sp.rem(expand(E1), quad, sig) - (U1 + V1*sig)) == 0
      and expand(sp.rem(expand(L**2 - (sig - 1)*L - sig*(d1 - sig)), quad, sig) - (L**2 + L - 2*gp1 - sig*(L + 1 - d1))) == 0)

# ---------------- lem:MA: generic Bernstein identity
cs = sp.symbols('c0:7'); Pp, Aa, yy = sp.symbols('P A y', positive=True)
Xmax = (Pp + 2*Aa**2)/Pp
lhs = Pp**6*(1 + yy)**6*sum(cs[i]*(Xmax*yy/(1 + yy))**i for i in range(7))
Bl = [sum(cs[i]*(Pp + 2*Aa**2)**i*Pp**(6 - i)*sp.binomial(6 - i, l - i) for i in range(l + 1)) for l in range(7)]
check("lem:MA: p^6(1+y)^6 sum c_i x^i at x = X_max y/(1+y) equals sum B_l y^l", simplify(lhs - sum(Bl[l]*yy**l for l in range(7))) == 0)

print(f"SUMMARY: {sum(results)} of {len(results)} identity checks passed")
assert all(results)
print("PASS: all analytic identities of v37")


==> anc/python/common.py <==
"""Shared exact helpers (SymPy) for the v37 comments.  All arithmetic in these helpers is exact (rationals / integers)."""
from math import comb
import sympy as sp
from sympy import Poly, QQ, Rational as R

L = sp.Symbol('lambda')


def k_t(e):
    """e = C(k,2) + t with 0 <= t < k."""
    k = 1
    while comb(k + 1, 2) <= e:
        k += 1
    return k, e - comb(k, 2)


def nR_expr(k, f, lam=L):
    """numerator of W_{R}(lam) for R = K_{k+1} - K_{1,f} (f = k - t); W_R = nR/DenR."""
    h = f
    return (h**2*k + h**2*lam + h**2 - h*k**2 - 2*h*k*lam - 2*h*k - 2*h*lam**2 - 3*h*lam - h
            + k**2*lam**2 + 2*k**2*lam + k**2 + k*lam**2 + 2*k*lam + k)


def DenR_expr(k, f, lam=L):
    """pole polynomial of R: its largest root is rho(R)."""
    return (lam + 1)**2*(lam - k) + f*(lam + k + 1 - f)


def nR(k, f):
    return Poly(nR_expr(k, f), L, domain=QQ)


def DenR(k, f):
    return Poly(DenR_expr(k, f), L, domain=QQ)


def rho_lower(g, bits=40):
    """rational ell <= rho(R_g), certified by exact Sturm root counting of Den_R on [ell, k+1]."""
    k, t = k_t(g)
    P = DenR(k, k - t)
    assert P.count_roots(R(k + 1), None) == 0      # rho(R_g) < k+1
    lo, hi = R(k - 1), R(k + 1)
    assert P.count_roots(lo, hi) >= 1              # rho(R_g) >= k-1
    for _ in range(bits):
        mid = (lo + hi) / 2
        if P.count_roots(mid, R(k + 1)) >= 1:
            lo = mid
        else:
            hi = mid
    return lo


def sign_A_minus_B_sqrtD(A, B, D):
    """exact sign of A - B*sqrt(D) for rationals A, B and rational D >= 0."""
    A, B, D = R(A), R(B), R(D)
    if B == 0:
        return (A > 0) - (A < 0)
    if B < 0:
        if A >= 0:
            return 1 if (A > 0 or D > 0) else 0
        return 1 if B*B*D > A*A else (-1 if B*B*D < A*A else 0)
    if A <= 0:
        return -1 if (A < 0 or D > 0) else 0
    return 1 if A*A > B*B*D else (-1 if A*A < B*B*D else 0)


def X_parts(a, b, p):
    """Y(a,b,p) = K_1 v (R_{g'} u (d-|V(R_{g'})|)K_1), d = a+p, g' = C(a-1,2)+b-1: returns (nX, PX) with W_Y = nX/PX.
    PX is (lambda^2-d)Den_{R'} - n_{R'}; it is positive for lambda > rho(Y)."""
    k1, f1 = a - 1, a - b
    n1, D1 = nR(k1, f1), DenR(k1, f1)
    d = a + p
    lam = Poly(L, L, domain=QQ)
    PX = (lam**2 - d) * D1 - n1
    nX = lam * (lam + 1) * (lam * D1 + d * D1 + n1) - (lam + d + 1) * PX
    return nX, PX


==> anc/python/formulas.py <==
"""Formulas exactly as used in master v37 (eq. (WR) and the (K1) subsection), in the own polynomial engine."""
from polyeng import *

def nR(k, h, L, R):
    one = R.const(1)
    kk1 = mul(k, add(k, one))
    t1 = mul(mulmany(L, L), sub(kk1, scale(h, 2)))
    t2 = mul(L, sub(scale(kk1, 2), mul(h, sub(add(scale(k, 2), R.const(3)), h))))
    t3 = mul(add(k, one), sub(k, mul(h, sub(add(k, one), h))))
    return add(t1, t2, t3)
def DR(k, h, L, R):
    one = R.const(1)
    return add(mulmany(add(L, one), add(L, one), sub(L, k)), mul(h, sub(add(L, k, one), h)))
def Ypieces(a, b, d, L, R):
    one = R.const(1)
    k1, h1 = sub(a, one), sub(a, b)
    n1, D1 = nR(k1, h1, L, R), DR(k1, h1, L, R)
    PY = sub(mul(sub(mul(L, L), d), D1), n1)
    nY = sub(mulmany(L, add(L, one), add(mul(L, D1), mul(d, D1), n1)), mul(add(L, d, one), PY))
    return nY, PY, n1, D1


==> anc/python/j_proof_checks.py <==
#!/usr/bin/env python3
"""(J): dense-end inequality (DE) C_{g,k+2} < M_g and the exceptional small g.
Run:  python3 j_proof_checks.py      (needs SymPy; about a minute)"""
import sympy as sp
from math import comb
from common import k_t, sign_A_minus_B_sqrtD, nR_expr, DenR_expr

L, u, h, q, y, x, N, s, G = sp.symbols('lambda u h q y x N s g')
# ---- 1. the identity  M_g - C_{g,k+2} = num / (8 D_C Den_R)  in coordinates (u,h): k = (u^2+3u)/2 - h, s = k - u
k = (u**2 + 3*u)/2 - h
sv, Nv = k - u, k + 2
gv = k*(k - 1)/2 + (k - h)
assert sp.expand(sv*(sv - 1)/2 + sv*(Nv - sv) - gv) == 0          # s solves the edge equation at N = k+2
DC = L**2 - (sv - 1)*L - sv*(Nv - sv)
M = nR_expr(k, h)/DenR_expr(k, h)
Cv = (2*gv*L + sv*Nv*(Nv - sv))/DC
num, den = sp.fraction(sp.together(M - Cv))
ratio = sp.simplify(den/(DC*DenR_expr(k, h)))
print("den / (D_C * Den_R) =", ratio)
assert ratio == 8, "Unexpected normalization of the (J) denominator"
num = sp.expand(num)
shifted = sp.Poly(sp.expand(num.subs(L, k - 1 + x)), x)
cs = list(reversed(shifted.all_coeffs()))          # c0 + c1 x + c2 x^2 + c3 x^3
print("num is cubic in x = lambda-(k-1):", len(cs) == 4)
assert len(cs) == 4
# ---- 2. positivity for u >= 4 (i.e. k+h >= 14): h = q(u^2+3u)/4, q in [0,1], u = 4+y
def pos_on_01(p):
    P = sp.Poly(sp.expand(p), q)
    if P.is_zero: return False
    if P.degree() <= 0: return P.LC() > 0
    return P.count_roots(0, 1) == 0 and P.eval(sp.Rational(1, 2)) > 0
allpos = True
for i, c in enumerate(cs):
    e = sp.Poly(sp.expand(c.subs(h, q*(u**2 + 3*u)/4).subs(u, 4 + y)), y)
    for cf in e.all_coeffs():
        allpos &= pos_on_01(cf)
print("u >= 4: every y-coefficient of c0..c3 is positive on q in [0,1]:", allpos)
assert allpos, "(J) large-range coefficient certificate failed"
# ---- 3. the finite range k+h <= 13
def sign_at_u(c, hh, K):
    P = sp.Poly(sp.expand(c.subs(h, hh)), u).rem(sp.Poly(u**2 + 3*u - 2*K, u)).all_coeffs()
    al, be = (P[1], P[0]) if len(P) == 2 else (P[0], 0)
    return sign_A_minus_B_sqrtD(sp.Rational(2*al - 3*be, 2), -sp.Rational(be, 2), 9 + 8*K)
good, exc = [], []
for kk in range(3, 14):
    for t in range(0, kk):
        hh = kk - t; g = comb(kk, 2) + t
        if g < 4 or kk + hh > 13: continue
        sg = [sign_at_u(c, hh, kk + hh) for c in cs]
        if all(v >= 0 for v in sg) and sg[0] > 0: good.append(g)
        else: exc.append((g, sg))
print("k+h <= 13, (DE) certified by coefficient signs:", good)
print("exceptional g (some coefficient negative):", [e[0] for e in exc], [e[1] for e in exc])
assert len(good) == 27 and len(exc) == 11
assert set(good) == {9,14,15,18,19,20,*range(22,28),*range(31,36),*range(41,45),52,53,54,64,65,77}
assert {g for g, _ in exc} == {4,5,6,7,8,10,11,12,13,16,17}
# ---- 4. exceptional g: (a) DE on (rho, lam*], (b) dC/dN > 0 at N = k+2 for lam >= lam*
C = (2*G*L + s*N*(N - s))/(L**2 - (s - 1)*L - s*(N - s))
dC = sp.diff(C, N) + sp.diff(C, s)*(-s/(N - sp.Rational(1, 2) - s))   # ds/dN = -s/(N-1/2-s)
numd, dend = sp.fraction(sp.together(dC))
# The denominator is positive on the admissible cap branch: tau=N-s>1
# and D_C != 0 by the analytic pole bound in the manuscript.
D_C = L**2 - (s - 1)*L - s*(N - s)
assert sp.expand(dend - (2*N - 2*s - 1)*D_C**2) == 0
positive_tau = sp.Symbol('positive_tau', positive=True, real=True)
nonzero_pole = sp.Symbol('nonzero_D_C', nonzero=True, real=True)
assert sp.simplify((2*N - 2*s - 1).subs(N, s + 1 + positive_tau)) == 1 + 2*positive_tau
assert sp.ask(sp.Q.positive((1 + 2*positive_tau)*nonzero_pole**2)) is True
print("dC/dN denominator = (2(N-s)-1) D_C^2 > 0 on N-s>1, D_C!=0: True")
def split_sqrt(expr, Nv_, gv_):
    P = sp.Poly(sp.expand(expr), s).rem(sp.Poly(s**2 - (2*Nv_ - 1)*s + 2*gv_, s)).all_coeffs()
    al, be = (P[1], P[0]) if len(P) == 2 else (P[0], sp.Integer(0))
    D = sp.Rational(2*Nv_ - 1, 2)**2 - 2*gv_
    return sp.expand(al + be*sp.Rational(2*Nv_ - 1, 2)), sp.expand(be), D
lam_star = {5: 8, 6: 9, 7: 10, 8: 11, 10: 50, 11: 20, 12: 20, 13: 60, 16: 300, 17: 70}
okall = True
for g, sg in exc:
    kk, t = k_t(g); hh = kk - t
    if g == 4:
        print("  g=4: single cap N=k+2=g+1, (J) trivial"); continue
    descartes = (sg[0] > 0 and sg[1] > 0 and sg[2] > 0 and sg[3] < 0)
    ls = sp.Integer(lam_star[g])
    val = sum(c * (ls - (kk - 1))**i for i, c in enumerate(cs))
    sa = sign_at_u(val, hh, kk + hh)
    Nn = kk + 2
    A, B, D = split_sqrt(numd.subs({N: Nn, G: g}), Nn, g)
    norm = sp.Poly(sp.expand(A**2 - D*B**2), L)
    nroots = norm.count_roots(ls, None)
    sb = sign_A_minus_B_sqrtD(A.subs(L, ls), B.subs(L, ls), D)
    ok = descartes and sa > 0 and nroots == 0 and sb > 0
    okall &= ok
    print(f"  g={g}: signs(c0..c3)={sg} (one sign change: {descartes}); num(lam*={ls})>0: {sa>0}; "
          f"dC/dN numerator: no root on [lam*,oo): {nroots==0}, positive at lam*: {sb>0}")
print("all exceptional g verified:", okall)

assert okall, "(J) exceptional-case certificate failed"
print("PASS (J): all uniform and exceptional certificates")


==> anc/python/k1_mregion_certificate.py <==
#!/usr/bin/env python3
"""(K1) for p <= a-1: M_g - W_Y = numA/(Den_R(g) P_X) with numA having only positive coefficients after substitution.
Y = Y(a,b,p): K_a plus a vertex w joined to b clique vertices (one of them v) plus p pendants at v;  g = C(a,2)+b+p.
Run:  python3 k1_mregion_certificate.py      (needs SymPy; a few minutes)"""
import sympy as sp
from common import nR_expr, DenR_expr
L, a, b, p, x, m, B, P, r, c, k_, f_ = sp.symbols('lambda a b p x m B P r c k f')
def WRclosed(k, f):
    be = L + 1; al = (k + 1)/be - f*(2*be - f - 1)/(be*(be**2 - f)); return L*al/(1 - al) - (k + 1)
T = lambda d, w: L*(L + 1)*(L + d + w)/(L**2 - d - w) - L - d - 1
assert sp.simplify(nR_expr(k_, f_)/DenR_expr(k_, f_) - WRclosed(k_, f_)) == 0
d = a + p
n1, D1 = nR_expr(a - 1, a - b), DenR_expr(a - 1, a - b)
PX = (L**2 - d)*D1 - n1
nX = L*(L + 1)*(L*D1 + d*D1 + n1) - (L + d + 1)*PX
assert sp.simplify(nX/PX - T(d, WRclosed(a - 1, a - b))) == 0
print("templates verified: W_R = nR/Den_R,  W_Y = nX/P_X")
cases = {
    'b+p <= a-1 (k=a, f=a-b-p)': (a, a - b - p, {b: 1 + B, p: 1 + P, a: 3 + B + P + m}, (x, B, P, m)),
    'b+p >= a, p <= a-1 (k=a+1, f=2a+1-b-p)': (a + 1, 2*a + 1 - b - p, {b: 1 + r + c, a: 2 + r + c + m, p: 1 + m + r}, (x, r, c, m)),
}
for expected_terms, (name, (k, f, subs, vs)) in zip((431, 470), cases.items()):
    numA = sp.expand(nR_expr(k, f)*PX - nX*DenR_expr(k, f))
    kk = sp.expand(k.subs(subs, simultaneous=True))
    e = sp.expand(sp.expand(numA.subs(subs, simultaneous=True)).subs(L, kk - 1 + x))
    Pl = sp.Poly(e, *vs)
    co = [cf for _, cf in Pl.terms()]
    print(f"{name}: {len(co)} monomials, min coefficient {min(co)}, constant term {Pl.coeff_monomial(1)}")
    assert len(co) == expected_terms and min(co) > 0 and Pl.coeff_monomial(1) > 0, name

print("PASS K1(a): both exact positive-coefficient cones")


==> anc/python/k1_split_certificate.py <==
#!/usr/bin/env python3
"""(K1) for p >= a (a >= 4): the two-range certificate, for ALL parameters (no finite range).

Notation.  Y = Y(a,b,p): K_a, plus a vertex w joined to b of its vertices (one of them v), plus p pendants at v;
g = C(a,2)+b+p, d = a+p, inner core R_{g'} with g' = C(a-1,2)+b-1 (k' = a-1, f' = a-b), W_Y = F_lam(d, M_{g'}).
g = C(k,2)+t with k = a+j (j >= 1 when p >= a), f = k-t.

(MC'')  M_{g'}(lam) <= C_{g',d}(lam) and D_C(lam) > 0  for every lam >= a + 2a^2/p      (needed for a >= 4, 1<=b<=a-1, p >= a)
        Reduction mod s^2 = (2d-1)s - 2g' makes C-M = (U + V s)/(D_C Den_R') and D_C affine in s; the true
        s = s(g',d) lies in [s_l, s_u], s_l = g'/X, s_u = g'X/(X^2-g'), X = d-1/2, so it suffices that both
        endpoint values are >= 0 (resp. > 0).  Certificate: lam = a + 2a^2/p + x, a = 2+alpha+beta, b = 1+beta,
        p = a+q; numerators have only nonnegative coefficients (denominators are powers of p).
(MA)    numA := n_R(k,f) P_X - n_X Den_R(k,f) >= 0  for k-1 <= lam <= k + 2a^2/p   (all a >= 4, 1<=b<=a-1, j >= 1, 0<=t<=k-1)
        After imposing p = C(a+j,2)+t-C(a,2)-b, numA(k-1+x) = sum_{i<=6} c_i x^i.  With x = X_max y/(1+y),
        X_max = (p+2a^2)/p, the Bernstein-type coefficients B_l = sum_{i<=l} c_i (p+2a^2)^i p^(6-i) C(6-i,l-i) are
        polynomials in (a,b,j,t); they are shown >= 0 by: b = 1+beta, a = 4+alpha+beta (covers f' = a-b >= 3),
        j = 1+iota, t = (a+j-1) z/(1+z) (times (1+z)^deg_t), all coefficients >= 0; f' = 1, 2 separately (a = 4+alpha).
Consequence (see the notes): W_Y <= M_g on (rho(R_g), a+2a^2/p] and W_Y <= C_{g,d+1} on [a+2a^2/p, oo).
Run:  python3 k1_split_certificate.py          (needs SymPy; ~15 minutes)"""
import sys, time, random
random.seed(20261024)  # Diagnostic samples only; the proof tests use exact algebra.
import sympy as sp
from sympy import Rational as R
from sympy.polys.rings import ring
from sympy.polys.domains import QQ
from common import nR_expr, DenR_expr

t0 = time.time()
def stamp(): return f"[{time.time()-t0:.0f}s]"

L, a, b, p, x, s, j, t = sp.symbols('lambda a b p x s j t')
al, be, q = sp.symbols('alpha beta q')

def nonneg_report(poly_expr, gens, name, need_positive_constant=False):
    P = sp.Poly(poly_expr, *gens)
    terms = P.terms()
    neg = [(m, c) for m, c in terms if c < 0]
    const = P.coeff_monomial(1)
    ok = (not neg) and (const > 0 if need_positive_constant else True)
    print(f"  {name}: {len(terms)} monomials, negative coefficients {len(neg)}, constant {const}  -> {'OK' if ok else 'FAIL'} {stamp()}", flush=True)
    return ok

allok = True
# ---------------------------------------------------------------- (MC'')
print("(MC''): inner comparison M_{g'} <= C_{g',d} on [a + 2a^2/p, oo)")
gp = (a - 1)*(a - 2)/2 + b - 1
d = a + p
nRp, DRp = nR_expr(a - 1, a - b, L), DenR_expr(a - 1, a - b, L)
NC = 2*gp*L + s*d*(d - s)
DC = L**2 - (s - 1)*L - s*(d - s)
E = NC*DRp - nRp*DC                                   # (C - M) * D_C * Den_R'
quad = sp.Poly(s**2 - (2*d - 1)*s + 2*gp, s)
Ered = sp.Poly(sp.expand(E), s).rem(quad).as_expr()
DCred = sp.Poly(sp.expand(DC), s).rem(quad).as_expr()
U = 2*gp*(L + d)*DRp - nRp*(L**2 + L - 2*gp)
V = -d*(d - 1)*DRp + nRp*(L + 1 - d)
assert sp.expand(Ered - (U + V*s)) == 0
assert sp.expand(DCred - (L**2 + L - 2*gp - s*(L + 1 - d))) == 0
# s(g',d) is the smaller root of s^2-(2d-1)s+2g' = 0: s = X - sqrt(X^2-2g'), X = d-1/2.  Bracket:
X = d - R(1, 2)
s_l, s_u = gp/X, gp*X/(X**2 - gp)
# (proof) s = 2g'/(X+sqrt(X^2-2g')); sqrt(X^2-2g') <= X gives s >= s_l;  sqrt(X^2-2g') >= X-2g'/X (as X^2 >= 2g') gives s <= s_u.
for _ in range(200):   # numerical confirmation of the bracket on random instances with p >= a
    av = random.randint(2, 300); bv = random.randint(1, av - 1); pv = random.randint(av, 50*av)
    gv = (av - 1)*(av - 2)//2 + bv - 1; Xv = av + pv - 0.5
    sv = Xv - (Xv*Xv - 2*gv)**0.5
    assert gv/Xv <= sv*(1 + 1e-12) and sv <= gv*Xv/(Xv*Xv - gv)*(1 + 1e-12)
subsMC = {b: 1 + be, a: 2 + be + al}
for name, expr, mult, strict in [("E(s_l)*X", U + V*s_l, X, False), ("E(s_u)*(X^2-g')", U + V*s_u, X**2 - gp, False),
                                 ("D_C(s_l)*X", DCred.subs(s, s_l), X, True), ("D_C(s_u)*(X^2-g')", DCred.subs(s, s_u), X**2 - gp, True)]:
    e = sp.expand(sp.cancel(expr*mult))
    e = sp.together(e.subs(L, a + 2*a**2/p + x))
    nu, de = sp.fraction(e)
    nu = sp.expand(nu.subs(p, a + q).subs(subsMC, simultaneous=True))
    de = sp.factor(de.subs(p, a + q).subs(subsMC, simultaneous=True))
    assert de.free_symbols <= {al, be, q} and all(c > 0 for c in sp.Poly(de, al, be, q).coeffs()), de
    expected_terms = {"E(s_l)*X": 692, "E(s_u)*(X^2-g')": 920,
                      "D_C(s_l)*X": 106, "D_C(s_u)*(X^2-g')": 170}[name]
    assert len(sp.Poly(nu, al, be, q, x).terms()) == expected_terms, name
    allok &= nonneg_report(nu, (al, be, q, x), name + f"  (denominator {de})", need_positive_constant=strict)

# ---------------------------------------------------------------- (MA)
print("(MA): numA >= 0 on [k-1, k + 2a^2/p]")
k = sp.Symbol('k'); tt = sp.Symbol('t')
n1, D1 = nR_expr(a - 1, a - b, L), DenR_expr(a - 1, a - b, L)
PX = (L**2 - d)*D1 - n1
nX = L*(L + 1)*(L*D1 + d*D1 + n1) - (L + d + 1)*PX
numA = sp.expand(nR_expr(k, k - tt, L)*PX - nX*DenR_expr(k, k - tt, L))
# Check the displayed pre-edge-relation monomial count and lambda degree.
P_general = sp.Poly(numA, L, a, b, p, k, tt)
assert len(P_general.terms()) == 374 and P_general.degree(L) == 7
print('  numA before edge relation: 374 monomials, degree 7 in lambda', flush=True)
pe = sp.expand((a + j)*(a + j - 1)/2 + tt - a*(a - 1)/2 - b)        # p from g = C(a,2)+b+p = C(a+j,2)+t
ex = sp.expand(numA.subs({p: pe, k: a + j}).subs(L, a + j - 1 + x))
Px = sp.Poly(ex, x)
n = Px.degree()
assert n == 6, n
cs = [sp.expand(Px.coeff_monomial(x**i)) for i in range(n + 1)]
Xn, Xd = pe + 2*a**2, pe                                             # X_max = Xn/Xd = 1 + 2a^2/p
B = [sp.expand(sum(cs[i]*Xn**i*Xd**(n - i)*sp.binomial(n - i, l - i) for i in range(l + 1))) for l in range(n + 1)]
# check the Bernstein identity numA(k-1 + X_max y/(1+y)) (1+y)^6 p^6 = sum_l B_l y^l
yv = sp.Symbol('y')
lhs = sp.together(ex.subs(x, Xn/Xd*yv/(1 + yv))*(1 + yv)**n*Xd**n)
chk = {a: R(37, 3), b: R(5, 2), j: R(7, 4), tt: R(9, 5), yv: R(11, 7)}
assert sp.simplify(lhs.subs(chk) - sum(B[l]*yv**l for l in range(n + 1)).subs(chk)) == 0
print(f"  numA(k-1+x) has degree {n} in x after the edge relation; Bernstein identity checked {stamp()}", flush=True)

Rg, Ag, Bg, Jg, Tg = ring('a,b,j,t', QQ)
def substitute(Bl, aa, bb, jj, KK, z, one):
    P = Rg(sp.Poly(Bl, a, b, j, tt).as_expr())
    dt = max(m[3] for m in P.monoms())
    cache = {}
    def pw(base, e, key):
        if (key, e) not in cache: cache[(key, e)] = base**e
        return cache[(key, e)]
    out = 0*one
    for (e1, e2, e3, e4), c in P.terms():
        out += c*pw(aa, e1, 'a')*pw(bb, e2, 'b')*pw(jj, e3, 'j')*pw(KK, e4, 'K')*z**e4*pw(1 + z, dt - e4, 'z')
    return out, dt
def report(out, name, strict_constant=False):
    constant = out.get((0,) * out.ring.ngens, 0)
    neg = [(m, c) for m, c in out.terms() if c < 0]
    ok = (not neg) and (not strict_constant or constant > 0)
    print(f"  {name}: {len(out.terms())} monomials, negative coefficients {len(neg)}, constant {constant} -> {'OK' if ok else 'FAIL'} {stamp()}", flush=True)
    return ok

S4, A4, B4, I4, Z4 = ring('alpha,beta,iota,z', QQ)
for l in range(n + 1):
    aa = 4 + A4 + B4; bb = 1 + B4; jj = 1 + I4
    out, dt = substitute(B[l], aa, bb, jj, aa + jj - 1, Z4, S4(1))
    # cross-check of the substitution at a random rational point
    pt = [R(random.randint(0, 9), random.randint(1, 5)) for _ in range(4)]
    av, bv, jv, zv = 4 + pt[0] + pt[1], 1 + pt[1], 1 + pt[2], pt[3]
    tv = (av + jv - 1)*zv/(1 + zv)
    assert out(*pt) == B[l].subs({a: av, b: bv, j: jv, tt: tv})*(1 + zv)**dt
    allok &= report(out, f"B_{l}, f' >= 3 (a = 4+alpha+beta, b = 1+beta)", strict_constant=True)
S3, A3, I3, Z3 = ring('alpha,iota,z', QQ)
for fp in (1, 2):
    for l in range(n + 1):
        aa = 4 + A3; bb = aa - fp; jj = 1 + I3
        out, dt = substitute(B[l], aa, bb, jj, aa + jj - 1, Z3, S3(1))
        allok &= report(out, f"B_{l}, f' = {fp} (a = 4+alpha, b = a-{fp})", strict_constant=True)
print("RESULT (K1, p >= a, a >= 4):", "all certificates verified" if allok else "FAILURE")

if not allok:
    raise SystemExit("FAIL: at least one (K1) coefficient certificate was negative")
print("PASS K1(MC/MA): four weighted-split and 21 strict interior certificates")


==> anc/python/k2_proof_checks.py <==
#!/usr/bin/env python3
"""(K2): exact identity, uniform N >= 7 proof, and five small cases N = d+1 <= 6.
Run:  python3 k2_proof_checks.py      (needs SymPy)"""
import sympy as sp
from common import k_t, rho_lower, sign_A_minus_B_sqrtD

L, N, s = sp.symbols('lambda N s')
WS = lambda m: m*(2*L + m + 1)/(L**2 - m)
T = lambda d, w: L*(L + 1)*(L + d + w)/(L**2 - d - w) - L - d - 1
g = s*(2*N - s - 1)/2
gp = (s - 1)*(2*N - s - 2)/2
assert sp.expand(g - (N - 1) - gp) == 0
DC = L**2 - (s - 1)*L - s*(N - s)
C = (2*g*L + s*N*(N - s))/DC
PX = (L**2 - (N - 1))*(L**2 - gp) - gp*(2*L + gp + 1)
Q = (4*N**2*L**2 - 4*N**2*L*s + 4*N**2*L - 4*N**3*s + 4*N**3 + 8*N**2*s**2 + 2*N**2*s - 10*N**2 - 4*N*L**2*s - 16*N*L**2
     + 4*N*L*s**2 + 8*N*L*s - 16*N*L - 5*N*s**3 - 10*N*s**2 + 9*N*s + 6*N + L**2*s**2 + 9*L**2*s + 12*L**2 - L*s**3 - 5*L*s**2
     + 12*L + s**4 + 4*s**3 + s**2 - 6*s)
ok1 = sp.simplify(sp.together(C - T(N - 1, WS(gp)) - L*(L + 1)*(2 - s)*(s - 1)*Q/(4*DC*PX))) == 0
ok2 = sp.simplify(PX/(L**2 - gp) - (L**2 - (N - 1) - WS(gp))) == 0
a2 = 4*N**2 - 4*N*s - 16*N + s**2 + 9*s + 12
c1 = -s*(4*N - 3*s - 3)
c0 = (N - s)*(4*N**2 - 10*N*(s + 1) + 5*s**2 + 11*s + 6)
ok3 = sp.expand(Q - (a2*DC + c1*L + c0)) == 0
print("identity C_{g,N} - W_(N-1,g') = lam(lam+1)(2-s)(s-1)Q/(4 D_C P_X):", ok1)
print("P_X = (lam^2-g')(lam^2-(N-1)-W_S(g')):", ok2)
print("Q = a2*D_C + c1*lam + c0:", ok3)
assert ok1 and ok2 and ok3, "(K2) rational identity failed"
# ---- N >= 7 (analytic). Q is an upward quadratic with Q(0)<0.
# Consequently, Q(r)>0 at the positive pole r of D_C implies
# Q(lambda)>0 for every lambda>rho(R_g)>r.
Q0 = sp.expand(Q.subs(L, 0))
assert sp.expand(Q0 + (N-s)*(s-1)*(2*N-s-2)*(2*N-s-3)) == 0
assert sp.expand(a2 - (4*N**2-24*N+22) - (4*N*(2-s)+(s-1)*(s+10))) == 0
assert sp.expand(Q-(a2*DC+c1*L+c0)) == 0

# The box N >= 7, 1 <= s <= 2 is parameterized exactly by
# N=7+m, s=(1+2*u)/(1+u), with m,u>=0 (s=2 is the limit u->infinity).
m, u = sp.symbols('m u')
def box_nonnegative(name, expr):
    mapped = sp.cancel(expr.subs({N: 7+m, s: (1+2*u)/(1+u)}, simultaneous=True))
    num, den = sp.fraction(mapped)
    p = sp.Poly(sp.expand(num), m, u, domain=sp.QQ)
    q = sp.Poly(sp.expand(den), m, u, domain=sp.QQ)
    assert all(c >= 0 for c in p.coeffs()), (name, 'negative numerator coefficient', p)
    assert all(c >= 0 for c in q.coeffs()) and q.eval({m:0,u:0})>0, (name,'denominator sign')
    print('  N>=7:',name,'coefficient nonnegativity PASS')

H = 4*N**2 - 10*N*(s+1) + 5*s**2 + 11*s + 6
assert sp.expand(c0-(N-s)*H)==0
assert sp.expand(H.subs(s,2)-(4*N**2-30*N+48))==0
box_nonnegative('H decreasing',10*N-10*s-11)
box_nonnegative('c0 lower bound',c0-(N-2)*(4*N**2-30*N+48))
box_nonnegative('|c1| increasing',4*N-6*s-3)
box_nonnegative('|c1| upper bound',2*(4*N-9)+c1)

# Sharper pole estimate: Delta_C(N-3)>0, hence r<N-3.
# Indeed s(2N-3-s) increases on [1,2] and is at most 2(2N-5).
assert sp.expand(DC.subs(L,N-3)-((N-3)*(N-2)-s*(2*N-3-s)))==0
box_nonnegative('pole auxiliary increasing',2*N-3-2*s)
box_nonnegative('pole auxiliary upper bound',2*(2*N-5)-s*(2*N-3-s))
assert sp.expand((N-3)*(N-2)-2*(2*N-5)-(N**2-9*N+16))==0

def shifted_positive(name, expr):
    q = sp.Poly(sp.expand(expr.subs(N,7+m)),m,domain=sp.QQ)
    assert q.eval(0)>0 and all(c >= 0 for c in q.all_coeffs()), (name,q)
    print('  N>=7:',name,'positive coefficients in N-7 PASS')

shifted_positive('Delta_C(N-3) positive lower bound',N**2-9*N+16)
shifted_positive('H(2) positive lower bound',4*N**2-30*N+48)
shifted_positive('a2 positive lower bound',4*N**2-24*N+22)
fin = sp.expand((N-2)*(4*N**2-30*N+48)-2*(4*N-9)*(N-3))
assert sp.expand(fin-2*(2*N-5)*(N**2-9*N+15)) == 0
shifted_positive('Q(r) positive lower bound',fin)
print('N>=7: r<N-3 and Q(r) >',sp.factor(fin),'PASS')

# ---- Remaining finite pairs: N=d+1 <= 6 (four strict, one equality).
def reduce_sign(expr, Nv, gv):
    P = sp.Poly(sp.expand(expr), s).rem(sp.Poly(s**2 - (2*Nv - 1)*s + 2*gv, s))
    co = P.all_coeffs()
    al, be = (co[1], co[0]) if len(co) == 2 else (co[0], 0)
    D = sp.Rational(2*Nv - 1, 2)**2 - 2*gv
    return sign_A_minus_B_sqrtD(al + be*sp.Rational(2*Nv - 1, 2), be, D)
allok = True
case_count = 0
checked_pairs = set()
equality_cases = set()
for gv in range(4, 12):
    k, t = k_t(gv)
    for d in range(k + 1, gv):
        gpv = gv - d
        if gpv > d - 1 or d + 1 > 6:
            continue
        case_count += 1
        checked_pairs.add((gv, d))
        Nv = d + 1
        disc = (2*Nv - 1)**2 - 8*gv
        if disc == (2*Nv - 5)**2:          # s = 2 exactly: the identity gives equality
            equality_cases.add((gv, d))
            print(f"  g={gv} d={d}: s=2, equality case")
            continue
        ell = rho_lower(gv)
        Qn = sp.expand(Q.subs(N, Nv))
        sa2 = reduce_sign(Qn.coeff(L, 2), Nv, gv)
        sQ = reduce_sign(Qn.subs(L, ell), Nv, gv)
        sdQ = reduce_sign(2*Qn.coeff(L, 2)*ell + Qn.coeff(L, 1), Nv, gv)
        ok = sa2 > 0 and sQ > 0 and sdQ > 0
        allok &= ok
        print(f"  g={gv} d={d} g'={gpv}: a2>0 {sa2>0}, Q(ell)>0 {sQ>0}, Q'(ell)>0 {sdQ>0}  (ell<=rho(R_g))")
print("all small cases verified:", allok)

assert case_count == 5 and checked_pairs == {(5,4),(6,5),(7,5),(8,5),(9,5)} and equality_cases == {(9,5)}, "Incomplete (K2) finite enumeration"
assert allok, "(K2) finite small-case certificate failed"
print("PASS (K2): identities, N >= 7 exact bounds, and five N <= 6 cases")


==> anc/python/omega_threshold_identity_check.py <==
#!/usr/bin/env python3
"""Independent SymPy sanity check for the published Damnjanovic transition cubic.

Reconstructs the unexpanded cubic used in v37 from the dense-core
resolvent and compares it, coefficient by coefficient over QQ[k,t],
with the explicit cubic printed in Damnjanovic (Filomat 39:34, 2025,
p.12288, section 4). It also verifies the displayed closed formula
for omega_e against the cone equation of the star core.

This is an additional formula/transcription check, not a substitute
for the uniform (J), (K1), (K2) and strictness certificates.
"""
import sympy as sp

x, k, t, e = sp.symbols('x k t e')
h = k - t
nR = (x*x*(k*(k+1)-2*h)
      + x*(2*k*(k+1)-h*(2*k+3-h))
      + (k+1)*(k-h*(k+1-h)))
dR = (x+1)**2*(x-k) + h*(x+k+1-h)
ee = k*(k-1)/2+t
ours = 4*(e*(2*x+e+1)*dR-(x*x-e)*nR)
ours = sp.expand(ours.subs(e,ee))
source = (x**3*(k-1)*(k-2)*(k**2-3*k+4*t)
          -x**2*(k**5-6*k**4+k**3*(4*t+15)-k**2*(20*t+18)
                 +k*(8*t**2+24*t+8)-(4*t**2+12*t))
          -x*(k**2-k+2*t)*(k**3+k**2*(t-4)-k*(3*t-5)
                                   +(4*t**2-2*t-2))
          +t*(k-t-1)*(k**2-3*k+2*t)*(k**2-k+2*t))
assert sp.Poly(sp.expand(ours-source),x,k,t).is_zero
assert sp.degree(ours,x)==3
print('PASS: unexpanded v37 Psi_e equals published cubic for all k,t')

omega = e+2 + x*(x+1)*(x*x-x-2*e)/(x*x-e)
w_star=e*(2*x+e+1)/(x*x-e)
assert sp.cancel(omega-(x*x+1-w_star))==0
print('PASS: omega_e equals star-cone order at the crossing psi_e')

# Published special case for t=0 (k>=4): psi_e=(k-1)^2/(k-3)
spz = sp.factor(source.subs(t,0))
assert sp.cancel(spz/(k*(k-1)*(k-2)*x*(x+1))-(x*(k-3)-(k-1)**2))==0
print('PASS: triangular-edge specialization of published cubic')


==> anc/python/polyeng.py <==
"""A small, independent exact polynomial engine (pure Python; no SymPy).
Polynomials in nv variables are dicts {packed exponent: coefficient}; exponents are packed in base B = 2**10
(each exponent must stay < 1024), so multiplying monomials is integer addition.  Coefficients are Python ints or
fractions.Fraction.  Also: univariate Sturm sequences over Q, and exact signs in Q(sqrt(D))."""
from fractions import Fraction as Fr
from math import comb

BITS = 10
B = 1 << BITS
MASK = B - 1

class Ring:
    def __init__(self, names):
        self.names = list(names); self.nv = len(names)
    def var(self, i):
        return {B**i: 1}
    def const(self, c):
        return {0: c} if c != 0 else {}
    def unpack(self, key):
        return tuple((key >> (BITS*i)) & MASK for i in range(self.nv))
    def pack(self, exps):
        k = 0
        for i, e in enumerate(exps): k += e << (BITS*i)
        return k

def clean(P):
    return {k: c for k, c in P.items() if c != 0}
def add(*Ps):
    out = {}
    for P in Ps:
        for k, c in P.items(): out[k] = out.get(k, 0) + c
    return clean(out)
def neg(P): return {k: -c for k, c in P.items()}
def sub(P, Q): return add(P, neg(Q))
def scale(P, c): return clean({k: c*v for k, v in P.items()})
def mul(P, Q):
    if len(P) > len(Q): P, Q = Q, P
    out = {}
    get = out.get
    for ka, ca in P.items():
        for kb, cb in Q.items():
            kk = ka + kb
            out[kk] = get(kk, 0) + ca*cb
    return clean(out)
def mulmany(*Ps):
    out = {0: 1}
    for P in Ps: out = mul(out, P)
    return out
def power(P, n, cache=None):
    if cache is not None and n in cache: return cache[n]
    out = {0: 1}
    for _ in range(n): out = mul(out, P)
    if cache is not None: cache[n] = out
    return out
class Powers:
    def __init__(self, P): self.P = P; self.c = {0: {0: 1}}
    def __getitem__(self, n):
        if n not in self.c: self.c[n] = mul(self[n - 1], self.P)
        return self.c[n]

def degree_in(R, P, i):
    return max(((k >> (BITS*i)) & MASK for k in P), default=-1)
def coeff_in(R, P, i, n):
    """coefficient of var_i^n as a polynomial in the same ring (var_i removed)."""
    out = {}
    sh = BITS*i
    for k, c in P.items():
        if (k >> sh) & MASK == n: out[k - (n << sh)] = c
    return out
def substitute(Rsrc, P, images, Rdst):
    """replace variable i of Rsrc by the polynomial images[i] (in Rdst)."""
    pw = [Powers(img) for img in images]
    out = {}
    # group by full exponent vector, multiply cached powers
    for k, c in P.items():
        ex = Rsrc.unpack(k)
        term = {0: c}
        for i, e in enumerate(ex):
            if e: term = mul(term, pw[i][e])
        for kk, cc in term.items(): out[kk] = out.get(kk, 0) + cc
    return clean(out)
def evaluate(R, P, point):
    s = 0
    for k, c in P.items():
        ex = R.unpack(k); v = c
        for i, e in enumerate(ex):
            if e: v *= point[i]**e
        s += v
    return s
def min_coeff(P): return min(P.values()) if P else 0
def to_int(P):
    """multiply by the lcm of denominators (a positive constant) -> integer coefficients."""
    from math import lcm
    L = 1
    for c in P.values():
        if isinstance(c, Fr): L = lcm(L, c.denominator)
    return {k: int(c*L) for k, c in P.items()}, L

# ---------------- univariate polynomials over Q: lists of Fractions, index = degree
def u_trim(p):
    p = list(p)
    while p and p[-1] == 0: p.pop()
    return p
def u_from(R, P, i):
    """univariate coefficients of a polynomial that depends only on variable i."""
    deg = degree_in(R, P, i); out = [Fr(0)]*(deg + 1)
    for k, c in P.items():
        ex = R.unpack(k)
        assert all(e == 0 for j, e in enumerate(ex) if j != i), "not univariate"
        out[ex[i]] += Fr(c)
    return u_trim(out)
def u_eval(p, x):
    v = Fr(0)
    for c in reversed(p): v = v*x + c
    return v
def u_deriv(p): return u_trim([i*p[i] for i in range(1, len(p))])
def u_rem(a, b):
    a = list(a); b = u_trim(b)
    while len(a) >= len(b) and a:
        if a[-1] == 0: a.pop(); continue
        f = a[-1]/b[-1]; sh = len(a) - len(b)
        for i in range(len(b)): a[sh + i] -= f*b[i]
        a.pop()
    return u_trim(a)
def sturm_seq(p):
    p = u_trim([Fr(c) for c in p]); seq = [p, u_deriv(p)]
    while seq[-1]:
        r = u_rem(seq[-2], seq[-1])
        if not r: break
        seq.append([-c for c in r])
    return [q for q in seq if q]
def _sgn(v): return (v > 0) - (v < 0)
def variations(signs):
    s = [x for x in signs if x != 0]
    return sum(1 for i in range(1, len(s)) if s[i] != s[i - 1])
def sturm_count(p, a, b=None):
    """number of DISTINCT real roots in (a, b]  (b=None means +infinity)."""
    seq = sturm_seq(p)
    va = variations([_sgn(u_eval(q, a)) for q in seq])
    if b is None: vb = variations([_sgn(q[-1]) for q in seq])
    else: vb = variations([_sgn(u_eval(q, b)) for q in seq])
    return va - vb
def no_root_closed(p, a, b=None):
    """True iff p has no real root in [a, b] (b=None: [a, oo))."""
    return u_eval(p, a) != 0 and sturm_count(p, a, b) == 0

# ---------------- exact sign of A + B*sqrt(D), A, B, D rational, D >= 0
def sign_qsqrt(A, Bc, D):
    A, Bc, D = Fr(A), Fr(Bc), Fr(D)
    sa, sb = _sgn(A), _sgn(Bc)
    if sb == 0 or D == 0: return sa
    if sa == 0: return sb
    if sa == sb: return sa
    # opposite signs: compare A^2 and B^2 D
    c = A*A - Bc*Bc*D
    return sa*_sgn(c)


==> anc/python/requirements.txt <==
sympy==1.14.0
mpmath==1.3.0


==> anc/python/run_proof_only.py <==
#!/usr/bin/env python3
"""Complete v37 exact Python verification, including all MA boundary cases.
Run from any directory: python3 run_proof_only.py
The timer measures elapsed real time; a nonzero component exit stops the suite.
"""
from pathlib import Path
import platform, subprocess, sys, time
import sympy, mpmath

ROOT = Path(__file__).resolve().parent
SCRIPTS = [
    "analytic_identities_check.py",
    "templates_check.py",
    "omega_threshold_identity_check.py",
    "k2_proof_checks.py",
    "j_proof_checks.py",
    "k1_mregion_certificate.py",
    "k1_split_certificate.py",
    "vstar_certificate.py",
    "strict_face_MA.py",
    "v37_exact_ties.py",
]

def main():
    print("v37 exact Python certificate suite", flush=True)
    print(f"Python {platform.python_version()}, SymPy {sympy.__version__}, mpmath {mpmath.__version__}", flush=True)
    start = time.perf_counter()
    for script in SCRIPTS:
        print(f"\n===== {script} =====", flush=True)
        ts = time.perf_counter()
        result = subprocess.run([sys.executable, "-u", script], cwd=ROOT, check=False)
        elapsed = time.perf_counter() - ts
        print(f"TIME {script}: {elapsed:.2f} s | exit={result.returncode}", flush=True)
        if result.returncode:
            print(f"FAIL v37: {script}", flush=True)
            return result.returncode
    print(f"TIME full v37 Python suite: {time.perf_counter() - start:.2f} s", flush=True)
    print("PASS: completed all v37 Python exact certificate checks", flush=True)
    return 0

if __name__ == "__main__":
    raise SystemExit(main())


==> anc/python/run_proof_only.sh <==
#!/bin/sh
# All required exact Python certificates for master v37 (no reduced modes).
set -eu
exec python3 "$(dirname "$0")/run_proof_only.py"


==> anc/python/strict_face_MA.py <==
#!/usr/bin/env python3
"""Strictness supplement for Lemma lem:MA (v37): the face t = k-1.

Lemma lem:MA certifies numA >= 0 on [k-1, k+2a^2/p] for real t in [0, k-1) through the substitution
t = (k-1) z/(1+z), z in [0, oo); the face t = k-1 is reached only in the limit z -> oo ("by continuity").
For the uniqueness argument we need numA > 0 for lambda in (k-1, k+2a^2/p], also at t = k-1.

Here we substitute t = k-1 = a+j-1 DIRECTLY, form the seven Bernstein coefficients B_0..B_6 exactly as in the
paper, substitute the same parameter cones (f' >= 3: a = 4+alpha+beta, b = 1+beta, j = 1+iota;
f' = 1, 2: a = 4+alpha, b = a-f', j = 1+iota), and check that every resulting polynomial has nonnegative
coefficients and a positive constant term.  Then every B_l > 0 at the face, hence
p^6 (1+y)^6 numA = sum B_l y^l > 0 for all y >= 0.

Own polynomial engine (polyeng.py), exact rational arithmetic.  Usage: python3 strict_face_MA.py   (needs polyeng.py and formulas.py in the same folder)"""
import sys, time, random
sys.path.insert(0, sys.argv[1] if len(sys.argv) > 1 else __import__('os').path.dirname(__import__('os').path.abspath(__file__)))
from fractions import Fraction as Fr
from math import comb
from polyeng import *
from formulas import nR, DR, Ypieces

T0 = time.time()
R = Ring(['x', 'a', 'b', 'j'])
x, a, b, j = (R.var(i) for i in range(4)); one = R.const(1)
k = add(a, j); t = sub(k, one); h = sub(k, t)            # face t = k-1, so h = 1
L = add(sub(k, one), x)
p = add(scale(sub(mul(k, sub(k, one)), mul(a, sub(a, one))), Fr(1, 2)), t, neg(b))
d = add(a, p)
nY, PY, _, _ = Ypieces(a, b, d, L, R)
numA = sub(mul(nR(k, h, L, R), PY), mul(nY, DR(k, h, L, R)))
dx = degree_in(R, numA, 0)
print(f"numA on the face t=k-1: {len(numA)} monomials, degree in x = {dx}", flush=True)
assert dx == 6
cs = [coeff_in(R, numA, 0, i) for i in range(dx + 1)]
Xn = add(p, scale(mul(a, a), 2)); Xd = p
pXn, pXd = Powers(Xn), Powers(Xd)
Bl = [add(*[scale(mulmany(cs[i], pXn[i], pXd[6 - i]), comb(6 - i, l - i)) for i in range(l + 1)]) for l in range(7)]

# Bernstein identity at random rational points of the face
for _ in range(5):
    av = Fr(random.randint(4, 30)); bv = Fr(random.randint(1, int(av) - 1)); jv = Fr(random.randint(3, 60), 3)
    pt = [Fr(0), av, bv, jv]
    pv = evaluate(R, p, pt); yv = Fr(random.randint(1, 30), 7)
    xv = (pv + 2*av**2)/pv*yv/(1 + yv)
    lhs = pv**6*(1 + yv)**6*evaluate(R, numA, [xv, av, bv, jv])
    rhs = sum(evaluate(R, Bl[l], pt)*yv**l for l in range(7))
    assert lhs == rhs
print("Bernstein identity re-checked at random face points", flush=True)

ALL = True
def cert(Bpoly, mode):
    if mode == 'gen':
        T = Ring(['alpha', 'beta', 'iota']); al, be, io = (T.var(i) for i in range(3)); o = T.const(1)
        aT = add(T.const(4), al, be); bT = add(o, be)
    else:
        T = Ring(['alpha', 'iota']); al, io = (T.var(i) for i in range(2)); o = T.const(1)
        aT = add(T.const(4), al); bT = sub(aT, T.const(mode))
    jT = add(o, io)
    P = substitute(R, Bpoly, [o, aT, bT, jT], T)
    Pint, den = to_int(P)
    # consistency check against direct rational evaluation
    av = Fr(random.randint(7, 25)); bv = av - (3 if mode == 'gen' else mode); jv = Fr(random.randint(3, 30), 3)
    direct = evaluate(R, Bpoly, [Fr(0), av, bv, jv])*den
    ptT = [av - 4 - (bv - 1), bv - 1, jv - 1] if mode == 'gen' else [av - 4, jv - 1]
    assert evaluate(T, Pint, ptT) == direct
    return Pint
for mode in ('gen', 1, 2):
    for l in range(7):
        P = cert(Bl[l], mode)
        mc = min_coeff(P); c0 = P.get(0, 0)
        ok = mc >= 0 and c0 > 0
        ALL &= ok
        print(f"face t=k-1, f'{'>=3' if mode == 'gen' else '='+str(mode)}, B_{l}: {len(P)} monomials, "
              f"min coeff {mc}, constant {c0} -> {'OK' if ok else 'FAIL'} [{time.time()-T0:.0f}s]", flush=True)
print("RESULT:", "PASS strict (MA) on the face t = k-1" if ALL else "FAILURE")
sys.exit(0 if ALL else 1)


==> anc/python/strict_face_MA_sympy.py <==
#!/usr/bin/env python3
"""SymPy cross-check of strict_face_MA.py (independent construction from the formulas printed in v37,
using SymPy Poly arithmetic over QQ instead of the custom engine).
Face t = k-1 of Lemma lem:MA: all 21 Bernstein coefficients B_l, after the cone substitutions, have nonnegative
coefficients and a positive constant term.  Usage: python3 strict_face_MA_sympy.py"""
import random
random.seed(33)
import sympy as sp
from fractions import Fraction as Fr
x, a, b, j = sp.symbols('x a b j')
G = (x, a, b, j)
P_ = lambda e: sp.Poly(e, *G, domain='QQ')
X, A, B_, J = (P_(v) for v in G)
one = P_(1)

def nR(k, h, L):
    return L**2*(k*(k+1) - 2*h) + L*(2*k*(k+1) - h*(2*k+3*one-h)) + (k+one)*(k - h*(k+one-h))
def DR(k, h, L):
    return (L+one)**2*(L-k) + h*(L+k+one-h)

k = A + J; t = k - one; h = k - t                       # face t = k-1
p = (k*(k-one) - A*(A-one))*sp.Rational(1, 2) + t - B_
d = A + p
lam = k - one + X
n1, D1 = nR(A - one, A - B_, lam), DR(A - one, A - B_, lam)
PY = (lam**2 - d)*D1 - n1
nY = lam*(lam+one)*(lam*D1 + d*D1 + n1) - (lam + d + one)*PY
numA = nR(k, h, lam)*PY - nY*DR(k, h, lam)
assert numA.degree(x) == 6, numA.degree(x)
print(f"numA on the face: {len(numA.terms())} monomials, degree 6 in x", flush=True)
# coefficients c_i(a,b,j) of x^i
c = [P_(0)]*7
for (ex, ey, ez, ew), cf in numA.terms():
    c[ex] = c[ex] + P_(cf*a**ey*b**ez*j**ew)
Xn = p + 2*A**2
B = []
for l in range(7):
    acc = P_(0)
    for i in range(l + 1):
        acc = acc + c[i]*Xn**i*p**(6-i)*sp.binomial(6-i, l-i)
    B.append(acc)
# Bernstein identity at random exact points
for _ in range(6):
    av = random.randint(4, 30); bv = random.randint(1, av - 1); jv = sp.Rational(random.randint(3, 60), 3)
    yv = sp.Rational(random.randint(1, 30), 7)
    pv = p.eval({x: 0, a: av, b: bv, j: jv}) if False else p.as_expr().subs({a: av, b: bv, j: jv})
    xv = (pv + 2*av**2)/pv*yv/(1+yv)
    lhs = pv**6*(1+yv)**6*numA.as_expr().subs({x: xv, a: av, b: bv, j: jv})
    rhs = sum(B[l].as_expr().subs({a: av, b: bv, j: jv})*yv**l for l in range(7))
    assert sp.simplify(lhs - rhs) == 0
print("Bernstein identity re-checked at random exact face points", flush=True)
al, be, io = sp.symbols('alpha beta iota')
ok_all = True
for mode in ('gen', 1, 2):
    for l in range(7):
        e = B[l].as_expr()
        if mode == 'gen':
            E = e.subs({a: 4 + al + be, b: 1 + be, j: 1 + io}, simultaneous=True); vs = (al, be, io)
        else:
            E = e.subs({a: 4 + al, b: 4 + al - mode, j: 1 + io}, simultaneous=True); vs = (al, io)
        Q = sp.Poly(sp.expand(E), *vs, domain='QQ')
        cfs = Q.coeffs()
        assert len(cfs) == (1520 if mode == "gen" else 225), (mode, l, len(cfs))
        den = sp.ilcm(*[sp.fraction(cc)[1] for cc in cfs])
        mn = min(cc*den for cc in cfs); c0 = Q.coeff_monomial(1)*den
        ok = mn >= 0 and c0 > 0
        ok_all &= ok
        print(f"face t=k-1, f'{'>=3' if mode == 'gen' else '='+str(mode)}, B_{l}: {len(cfs)} monomials, "
              f"min coeff {mn}, constant {c0} -> {'OK' if ok else 'FAIL'}", flush=True)
print("RESULT:", "PASS strict (MA) on the face t = k-1 (SymPy)" if ok_all else "FAILURE")
raise SystemExit(0 if ok_all else 1)


==> anc/python/templates_check.py <==
#!/usr/bin/env python3
"""Graph-level checks of every closed form used in the certificates (exact rational arithmetic).
  W_H(lam) = lam * 1^T (lam I - A)^{-1} 1 - |V(H)|   (definition (core_walk_function) of v37)
  1. W_{R_e} = n_R/Den_R, and Den_R is the characteristic polynomial of the 3-cell equitable quotient of R_e.
  2. W_{S_e} = e(2 lam + e + 1)/(lam^2 - e).
  3. Bellman transfer: W_{K_1 v (H u qK_1)} = F_lam(d, W_H), F as in (core_bellman_transfer); here for random threshold cores.
  4. W_Y = n_X/P_X for Y(a,b,p) = K_1 v (R_{g'} u (d-|V(R_{g'})|) K_1), g' = C(a-1,2)+b-1, d = a+p.
  5. C_{g,N} equals the walk function of the complete split graph when s is an integer; closure F(d, C_{g',d}) = C_{g'+d,d+1}.
  6. The K1 instance map (g,d) -> (a,b,p) reproduces g edges and d+1 vertices.
Run:  python3 templates_check.py        (needs SymPy; about a minute)"""
import random
from math import comb
import sympy as sp
from sympy import Rational as R, Matrix, eye, ones
from common import L, k_t, nR_expr, DenR_expr, X_parts

def walk(A, lam):
    n = A.shape[0]
    v = (lam*eye(n) - A).LUsolve(ones(n, 1))
    return lam*sum(v) - n

def rho(A):
    import numpy as np
    return float(max(np.linalg.eigvalsh(np.array(A.tolist(), dtype=float))))

def R_graph(e):
    k, t = k_t(e)
    n = k + 1 if t > 0 else k
    A = sp.zeros(n, n)
    for i in range(k):
        for j2 in range(i + 1, k): A[i, j2] = A[j2, i] = 1
    for i in range(t): A[k, i] = A[i, k] = 1
    return A

def cone(H, extra):
    n = H.shape[0] + extra + 1
    A = sp.zeros(n, n)
    A[1:1 + H.shape[0], 1:1 + H.shape[0]] = H
    for i in range(1, n): A[0, i] = A[i, 0] = 1
    return A

def threshold_core(parts):
    """strict partition r_1 > r_2 > ... : row i adjacent to i+1..i+r_i (Lemma core_strict_partitions)."""
    n = parts[0] + 1
    A = sp.zeros(n, n)
    for i, r in enumerate(parts):
        for j2 in range(i + 1, i + r + 1): A[i, j2] = A[j2, i] = 1
    return A

def F(lam, d, w):
    gam = (d + w)/lam
    return lam*((1 + gam)*(lam + 1)/(lam - gam) - 1) - (d + 1)

ok = True
# 1-2
for e in range(1, 40):
    k, t = k_t(e); A = R_graph(e)
    lam0 = R(int(rho(A) + 1e-6) + 1)
    for lam in [lam0, lam0 + R(1, 3), lam0 + 7]:
        ok &= walk(A, lam) == nR_expr(k, k - t, lam)/DenR_expr(k, k - t, lam)
    if 0 < t < k:   # quotient cells: t clique vertices joined to the extra vertex, k-t others, extra vertex
        Qm = Matrix([[t - 1, k - t, 1], [t, k - t - 1, 0], [t, 0, 0]])
        ok &= sp.expand(Qm.charpoly(L).as_expr() - DenR_expr(k, k - t)) == 0
        rr = max(sp.re(z) for z in sp.Poly(DenR_expr(k, k - t), L).nroots(n=30))
        ok &= abs(float(rr) - rho(A)) < 1e-9
    S = threshold_core([e]); lam = R(e + 1)
    ok &= walk(S, lam) == e*(2*lam + e + 1)/(lam**2 - e)
print("1-2. W_R = n_R/Den_R, Den_R = quotient char. polynomial with largest root rho(R_e), W_S formula:", ok)
# 3
ok3 = True
random.seed(1)
for _ in range(60):
    e = random.randint(3, 30)
    parts, rem, top = [], e, e
    while rem > 0:            # random strict partition of e
        r = random.randint(1, min(rem, top)); parts.append(r); rem -= r; top = r - 1
        if rem > 0 and top == 0: parts, rem, top = [], e, e
    H = threshold_core(parts); d = parts[0]
    H2 = H[1:, 1:]
    lam = R(e + 2)
    ok3 &= walk(H, lam) == F(lam, d, walk(H2, lam))
print("3. Bellman transfer identity on 60 random threshold cores:", ok3)
# 4 and 6
ok4 = True
def instance_params(g, d):
    gp = g - d; kp, tp = k_t(gp)
    a = kp + 1; b = tp + 1 if tp >= 1 else 1
    fits = (kp + 1 <= d) if tp >= 1 else (kp <= d)
    return a, b, d - a, fits
for g in range(4, 26):
    k, t = k_t(g)
    for d in range(k + 1, g):
        a, b, p, fits = instance_params(g, d)
        if not fits: continue
        Hc = R_graph(g - d); Y = cone(Hc, d - Hc.shape[0])
        ok4 &= Y.shape[0] == d + 1 and sum(Y)/2 == g and p >= 1
        nX, PX = X_parts(a, b, p)
        for lam in [R(k + 1), R(2*k + 3, 2)]:
            ok4 &= walk(Y, lam) == nX.eval(lam)/PX.eval(lam)
print("4,6. K1 instances g<=25: Y has g edges, d+1 vertices, p>=1, and W_Y = n_X/P_X:", ok4)
# 5
N_, s_, g_, lam_, d_ = sp.symbols('N s g lambda d')
C = lambda gg, NN, ss: (2*gg*lam_ + ss*NN*(NN - ss))/(lam_**2 - (ss - 1)*lam_ - ss*(NN - ss))
ok5 = True
for Nv in range(4, 12):
    for sv in range(1, Nv - 1):
        gv = comb(sv, 2) + sv*(Nv - sv)
        A = sp.zeros(Nv, Nv)
        for i in range(sv):
            for j2 in range(Nv):
                if j2 != i: A[i, j2] = A[j2, i] = 1
        ok5 &= sp.simplify(walk(A, R(Nv + 1)) - C(gv, Nv, sv).subs(lam_, Nv + 1)) == 0
sig = sp.Symbol('sigma')
gp_ = sig*(2*d_ - sig - 1)/2
clos = sp.simplify(F(lam_, d_, C(gp_, d_, sig)) - C(gp_ + d_, d_ + 1, sig + 1))
ok5 &= clos == 0
# the smaller roots match: s(g'+d, d+1) = s(g', d) + 1
ok5 &= sp.expand((d_ + R(1, 2))**2 - 2*(gp_ + d_) - ((d_ - R(1, 2))**2 - 2*gp_)) == 0
print("5. complete-split C_{g,N} = walk function for integral s; closure F(d,C_{g',d}) = C_{g,d+1}:", ok5)
print("RESULT templates:", "all verified" if (ok and ok3 and ok4 and ok5) else "FAILURE")

assert ok and ok3 and ok4 and ok5, "Graph/transfer template verification failed"


==> anc/python/v37_exact_ties.py <==
#!/usr/bin/env python3
"""v37 exact tie examples: independently check the cone identity and omega_e.

This is an illustrative rational check, NOT a substitute for the proof-level
(J), (K1), (K2), virtual-star and strict-face certificates.
Uses only the Python standard library (fractions.Fraction).
"""
from fractions import Fraction as F
from math import comb

EXAMPLES = [(80, 6, 4, 9), (60, 10, 5, 8), (68, 21, 7, 9)]


def dense_resolvent(e, x):
    k = 1
    while comb(k + 1, 2) <= e:
        k += 1
    t = e - comb(k, 2)
    h = k - t
    nR = (x*x*(k*(k+1)-2*h)
          + x*(2*k*(k+1)-h*(2*k+3-h))
          + (k+1)*(k-h*(k+1-h)))
    DR = (x+1)**2*(x-k)+h*(x+k+1-h)
    assert DR > 0
    return k, t, nR, DR, nR/DR


for n, e, expected_k, expected_rho in EXAMPLES:
    rho = F(expected_rho)
    k, t, nR, DR, wr = dense_resolvent(e, rho)
    ws = F(e)*(2*rho+e+1)/(rho*rho-e)
    target = rho*rho-(n-1)
    assert (k, t) == (expected_k, 0)
    assert rho > k-1 and rho*rho > e
    assert wr == ws == target, (n, e, wr, ws, target)
    cubic_at_rho = 4*(e*(2*rho+e+1)*DR-(rho*rho-e)*nR)
    assert cubic_at_rho == 0
    omega = e+2+rho*(rho+1)*(rho*rho-rho-2*e)/(rho*rho-e)
    assert omega == n
    print(f'PASS: n={n}, e={e}, rho(D)=rho(V)={rho}; '
          f'M_e=W_star={wr}; omega_e={omega}')
print('RESULT: PASS v37 exact three tie examples (Python)')


==> anc/python/vstar_certificate.py <==
#!/usr/bin/env python3
"""Proof/certificate of the virtual-star condition (V*) of Lemma core_virtual_star for EVERY e >= 4:
      W_{R_e}(lam) > W_{S_e}(lam)   for  rho(R_e) < lam <= mu_e.
Part 1 (k >= 60, analytic):  with U = k + 1/2 + t/k  one has  U >= sqrt(2e)+1 > mu_e,  rho(R_e) >= k-1,  (k-1)^2 > e,
        and  W_R(U) - W_S(k-1) = num/den  with  den > 0  and  num >= 0  for all REAL k >= 60, 0 <= t <= k-1
        (certificate: k = 60+m, t = (k-1)s, s in [q/4,(q+1)/4] -> s = q/4 + y/(4(1+y)); all coefficients in (m,y) >= 0).
        Then on (rho, mu_e]:  W_R(lam) >= W_R(mu_e) > W_R(U) >= W_S(k-1) > W_S(lam).
Part 2 (4 <= e <= 1769, i.e. k <= 59): exact Sturm certificate on [ell, mu^+] with ell <= rho(R_e), mu^+ > mu_e rational.
Run:  python3 vstar_certificate.py      (full range through e = 1769; needs SymPy)"""
import time
import sympy as sp
from sympy import Poly, QQ, Rational as R
from common import L, k_t, nR_expr, DenR_expr, nR, DenR, rho_lower

def part1(K0=60, pieces=4):
    k, t, m, y = sp.symbols('k t m y')
    e = k*(k - 1)/2 + t
    U = k + R(1, 2) + t/k
    WRU = nR_expr(k, k - t, U)/DenR_expr(k, k - t, U)
    WSk = e*(2*(k - 1) + e + 1)/((k - 1)**2 - e)
    num, den = sp.fraction(sp.together(WRU - WSk))
    assert sp.simplify(num/den - (WRU - WSk)) == 0
    num = sp.expand(num)
    # den: show it is a product of manifestly positive factors when k >= 5, 0 <= t <= k-1
    den_f = sp.factor(den)
    print("  den =", den_f)
    Q = 12*k**5 + 8*k**4*t + 24*k**4 - 8*k**3*t**2 + 28*k**3*t + 9*k**3 + 8*k**2*t**2 + 30*k**2*t + 28*k*t**2 + 8*t**3
    assert sp.expand(den - 4*((k - 1)**2 - e)*Q) == 0
    # Q = 8k^3 t (k-t) + (all other terms >= 0)  >  0 ;  (k-1)^2 - e = (k-1)(k-2)/2 - t > 0 for k >= 5, t <= k-1
    assert sp.expand(Q - 8*k**3*t*(k - t) - (12*k**5 + 24*k**4 + 28*k**3*t + 9*k**3 + 8*k**2*t**2 + 30*k**2*t + 28*k*t**2 + 8*t**3)) == 0
    dt = Poly(num, t).degree()
    for q in range(pieces):
        s = R(q, pieces) + R(1, pieces)*y/(1 + y)
        ex = sp.expand(sp.cancel(num.subs(t, (K0 + m - 1)*s).subs(k, K0 + m)*(1 + y)**dt))
        P = Poly(ex, m, y)
        co = [c for _, c in P.terms()]
        assert min(co) >= 0 and P.coeff_monomial(1) > 0, (q, min(co))
        assert len(co) == 60, (q, len(co))
        print(f"  piece s in [{q}/{pieces},{q+1}/{pieces}]: {len(co)} monomials, all coefficients >= 0, constant {P.coeff_monomial(1)}")
        if K0 == 60 and pieces == 4 and q == 3:
            # Independent exact check of the endpoint factor printed in v37.
            endpoint = (m + 59)*(m + 62)*(2*m + 119) * (
                2*m**6 + 657*m**5 + 88753*m**4 + 6288754*m**3
                + 245231420*m**2 + 4949418952*m + 39835209152)
            assert sp.expand(sp.Poly(ex, y).LC() - endpoint) == 0, "V* t=k-1 factor transcription"
            print("  endpoint t=k-1 leading-coefficient factor: exact match")
    # U >= sqrt(2e)+1:  (k - 1/2 + t/k)^2 - 2e = (1/2 - t/k)^2
    assert sp.expand((k - R(1, 2) + t/k)**2 - 2*e - (R(1, 2) - t/k)**2) == 0
    return True

def certify_vstar(e):
    k, t = k_t(e); f = k - t
    lam = Poly(L, L, domain=QQ)
    hV = (lam**2 - e)**2 - e*(2*lam + e + 1)          # < 0 on [0, mu_e), > 0 on (mu_e, oo)
    lo, hi = R(int(e**0.5)), R(int((2*e)**0.5) + 2)
    assert hV.eval(lo) < 0 and hV.eval(hi) > 0
    for _ in range(40):
        mid = (lo + hi)/2
        if hV.eval(mid) > 0: hi = mid
        else: lo = mid
    ell = rho_lower(e)
    assert ell*ell > e                                 # rho(R_e) > sqrt(e) = rho(S_e): both walk functions are finite
    numV = nR(k, f)*(lam**2 - e) - (2*e*lam + e*e + e)*DenR(k, f)   # (W_R - W_S) Den_R (lam^2 - e)
    if hi <= ell: return True                          # (rho, mu_e] is empty
    return numV.count_roots(ell, hi) == 0 and numV.eval(hi) > 0

if __name__ == "__main__":
    EMAX = 1769
    t0 = time.time()
    print("Part 1 (k >= 60):"); part1()
    print(f"  done [{time.time()-t0:.0f}s]")
    fails = []
    for e in range(4, EMAX + 1):
        if not certify_vstar(e): fails.append(e)
        if e % 250 == 0: print(f"  exact (V*) up to e = {e}: failures {fails} [{time.time()-t0:.0f}s]", flush=True)
    print(f"RESULT (V*): analytic for k >= 60 (e >= 1770); exact for 4 <= e <= {EMAX}; failures {fails}")

    if fails:
        raise SystemExit(f"FAIL (V*): {len(fails)} edge counts failed")
    print("PASS (V*): four uniform cones and finite exact Sturm checks")


==> anc/sage/README_SAGE.md <==
# Native SageMath checks for master v37

Use SageMath 10.x. These scripts reconstruct all required certificate
polynomials using native SageMath exact QQ rings, AA algebraic numbers,
polynomial arithmetic and Sturm root counts. They do not call SymPy.

## One complete run (recommended)

Open a terminal in `anc/sage/` and run:

```sh
sh run_sage_checks.sh > ../documentation/logs/sage_v37_full.log 2>&1
```

Verify exit code 0 and the final line:

```text
PASS: completed all v37 SageMath exact certificate checks
```

The author ran the complete v37 SageMath suite and supplied the resulting log,
which is included at `../documentation/logs/sage_v37_full.log`. The log contains
all ten stages and ends with the expected PASS marker. It was reviewed in the
archive-packaging environment, where SageMath is unavailable; no second
SageMath execution is claimed. Earlier notebook outputs are not included.

## Recommended order for separate runs

Use the following order when executing in a SageMath terminal or notebook.
The long (MA) certificate follows the shorter algebraic checks so failures
are easier to isolate.

| Order | Command from `anc/sage/` | Expected success indicator |
|---|---|---|
| 1 | `sage -python sage_helper_regression.py` | `PASS constant-term regression` |
| 2 | `sage -python sage_analytic_identities.py` | `PASS: all analytic identities of v37 (SageMath)` |
| 3 | `sage -python sage_quotients.py` | `ALL symbolic quotient checks PASS` |
| 4 | `sage -python sage_J_K2.py all` | `PASS (J)` and `PASS (K2)` |
| 5 | `sage -python sage_k1.py a` | `PASS K1(a)` |
| 6 | `sage -python sage_k1.py mc` | `PASS K1(MC)` |
| 7 | `sage -python sage_k1.py ma` | `PASS K1(MA), all 21` |
| 8 | `sage -python sage_strict_face_MA.py` | `PASS strict (MA) on the face` |
| 9 | `sage -python sage_v37_exact_ties.py` | `PASS v37 exact three tie examples` |
| 10 | `sage -python sage_vstar.py` | `PASS V* finite Sturm, 1766 cases` |

The complete runner executes exactly this order. For each separate command,
save the output, check for exceptions and verify the exit status. On macOS,
`python` inside a regular Python environment is **not** a substitute for
`sage -python`.

In a SageMath Jupyter kernel, the analogous commands are:

```python
%run sage_helper_regression.py
%run sage_analytic_identities.py
%run sage_quotients.py
%run sage_J_K2.py all
%run sage_k1.py a
%run sage_k1.py mc
%run sage_k1.py ma
%run sage_strict_face_MA.py
%run sage_v37_exact_ties.py
%run sage_vstar.py
```

A notebook running individual scripts is useful for debugging, but a complete
shell-runner log with the final marker is preferable for a reproducibility
deposit. See `../documentation/PROOF_TO_CODE_MAP.md`.


==> anc/sage/run_sage_checks.sh <==
#!/bin/sh
# Complete exact SageMath verification for master v37 (SageMath 10.x).
set -eu
DIR=$(CDPATH= cd -- "$(dirname -- "$0")" && pwd)
if ! command -v sage >/dev/null 2>&1; then
  echo 'No SageMath executable in PATH.' >&2
  exit 127
fi
cd "$DIR"
printf '\n===== sage_helper_regression.py =====\n'
sage -python sage_helper_regression.py
printf '\n===== sage_analytic_identities.py =====\n'
sage -python sage_analytic_identities.py
printf '\n===== sage_quotients.py =====\n'
sage -python sage_quotients.py
printf '\n===== sage_J_K2.py (all) =====\n'
sage -python sage_J_K2.py all
printf '\n===== sage_k1.py (a) =====\n'
sage -python sage_k1.py a
printf '\n===== sage_k1.py (mc) =====\n'
sage -python sage_k1.py mc
printf '\n===== sage_k1.py (ma) =====\n'
sage -python sage_k1.py ma
printf '\n===== sage_strict_face_MA.py =====\n'
sage -python sage_strict_face_MA.py
printf '\n===== sage_v37_exact_ties.py =====\n'
sage -python sage_v37_exact_ties.py
printf '\n===== sage_vstar.py =====\n'
sage -python sage_vstar.py
printf '\nPASS: completed all v37 SageMath exact certificate checks\n'


==> anc/sage/sage_J_K2.py <==
#!/usr/bin/env sage -python
"""Independent Sage verification of uniform (J) and (K2) certificates.

Uses exact Sage QQ polynomial rings, Sturm sequences, and AA algebraic
numbers.  No SymPy, original code, printed certificate coefficients, or
precomputed sign lists are used to form the test polynomials.

sage -python sage_J_K2.py [J|K2|all]
"""
import sys
from sage.all import QQ, ZZ, AA, binomial
from sage_common import (poly_ring, nr, delta, by_power,
                             certify_nonnegative, sturm_no_roots)


def k_t(e):
    k=2
    while k*(k+1)//2<=e:
        k+=1
    return k,e-k*(k-1)//2


def q_eval(poly,coords):
    return sum(QQ(c)*__import__('functools').reduce(lambda a,b:a*b,
               (coords[i]**int(exp[i]) for i in range(len(coords))), QQ(1))
               for exp,c in poly.dict().items())


def compare_j():
    print('J: independently derive the dense-end numerator',flush=True)
    R=poly_ring(['x','u','h']); x,u,h=R.gens()
    k=(u*u+3*u)/2-h
    s=k-u; N=k+2
    g=k*(k-1)/2+k-h
    L=k-1+x
    NC=2*g*L+s*N*(N-s)
    DC=L**2-(s-1)*L-s*(N-s)
    num=nr(k,h,L)*DC-NC*delta(k,h,L)
    cs=by_power(num,0)
    assert max(cs)==3
    assert len(cs)==4
    # u >= 4, h = q(u^2+3u)/4.  Every coefficient of y is
    # a rational polynomial in q with no zero in [0,1].
    T=poly_ring(['y','q']);y,q=T.gens()
    ut=4+y; ht=q*(ut**2+3*ut)/4
    hom=R.hom([T.zero(),ut,ht],T)
    Q=poly_ring(['q']);v=Q.gen()
    homq=T.hom([Q.zero(),v],Q)
    tested=0
    for i in range(4):
        co=by_power(hom(cs[i]),0)
        for j,p in co.items():
            f=homq(p)
            assert f(QQ(1)/2)>0,('J midpoint',i,j)
            assert sturm_no_roots(f,0,1),('J root in [0,1]',i,j)
            tested+=1
    print('J large range: %d exact univariate Sturm tests PASS'%tested,flush=True)
    # k+h <= 13: evaluate at exactly algebraic u.  Some coefficients
    # are zero: c3 at g=9,18, both allowed by the proof.
    exceptional={4,5,6,7,8,10,11,12,13,16,17}
    expected_lam={5:8,6:9,7:10,8:11,10:50,11:20,12:20,13:60,16:300,17:70}
    signs={}; zeros=[]
    for kk in range(3,14):
        for tt in range(kk):
            hh=kk-tt; gg=kk*(kk-1)//2+tt
            if gg<4 or kk+hh>13: continue
            uv=(AA(9+8*(kk+hh)).sqrt()-3)/2
            vs=[q_eval(cs[i],[AA(0),uv,AA(hh)]) for i in range(4)]
            sg=tuple(1 if w>0 else (-1 if w<0 else 0) for w in vs)
            signs[gg]=sg
            if gg not in exceptional:
                assert sg[0]>0 and all(s>=0 for s in sg),(gg,sg)
                if 0 in sg: zeros.append(gg)
            elif gg!=4:
                assert sg[:3]==(1,1,1) and sg[3]==-1,(gg,sg)
            else:
                assert sg[0]==1 and sg[1]==1 and sg[2]==-1 and sg[3]==-1
    assert len(signs)==38 and set(g for g in signs if not (signs[g][0]>0 and all(i>=0 for i in signs[g])))==exceptional
    assert sorted(zeros)==[9,18],('J zero cases',zeros)
    print('J small range: 38 instances, exceptions and zeros g=9,18 PASS',flush=True)
    # For each exceptional g, prove numerator positive up to lambda*,
    # and dC/dN positive from lambda* on by a polynomial norm Sturm check.
    for gg,lim in expected_lam.items():
        kk,tt=k_t(gg);hh=kk-tt; N0=QQ(kk+2)
        uv=(AA(9+8*(kk+hh)).sqrt()-3)/2
        xx=AA(lim-(kk-1))
        cvals=[q_eval(cs[i],[AA(0),uv,AA(hh)]) for i in range(4)]
        assert sum(cvals[i]*xx**i for i in range(4))>0,(gg,'J num at lambda*')
        P=poly_ring(['L','s']);Lp,sp=P.gens()
        Num=2*gg*Lp+sp*N0*(N0-sp)
        Den=Lp**2-(sp-1)*Lp-sp*(N0-sp)
        NumN=sp*(2*N0-sp)
        NumS=N0*(N0-2*sp)
        DenN=-sp
        DenS= -Lp-N0+2*sp
        # derivative sign, because ds/dN = -s/(N-1/2-s):
        G=(N0-QQ(1)/2-sp)*(NumN*Den-Num*DenN)-sp*(NumS*Den-Num*DenS)
        # Reduce G modulo s^2-(2N-1)s+2g, giving A(L)+B(L)*s.
        U=poly_ring(['L']); ll=U.gen()
        A=U.zero();B=U.zero()
        si=[(QQ(1),QQ(0)),(QQ(0),QQ(1))]
        for i in range(2,max(by_power(G,1))+1):
            a,b=si[-1]
            si.append((-2*gg*b,a+(2*N0-1)*b))
        for exp,c in G.dict().items():
            powL,powS=map(int,exp)
            a,b=si[powS]
            A+=QQ(c)*a*ll**powL
            B+=QQ(c)*b*ll**powL
        mid=(2*N0-1)/2
        rad=(2*N0-1)**2/4-2*gg
        assert rad>=0
        Ap=A+mid*B
        Norm=Ap**2-rad*B**2
        deriv=AA(Ap(lim))-AA(B(lim))*AA(rad).sqrt()
        assert deriv>0 and sturm_no_roots(Norm,lim,None),('J derivative',gg)
    print('J exceptions: 10 norm/Sturm comparisons PASS',flush=True)
    print('PASS (J)',flush=True)


def compare_k2():
    print('K2: native symbolic identity and positivity',flush=True)
    R=poly_ring(['L','N','s']);L,N,s=R.gens()
    g=s*(2*N-s-1)/2
    gp=g-N+1
    d=N-1
    D=L**2-(s-1)*L-s*(N-s)
    NC=2*g*L+s*N*(N-s)
    WS=gp*(2*L+gp+1)/(L**2-gp)
    # Build the Schur transfer as a rational function over FractionField(R).
    RF=R.fraction_field()
    w=RF(WS)
    transfer=L*(L+1)*(L+d+w)/(L**2-d-w)-L-d-1
    DC=RF(NC)/RF(D)
    Q=(4*N*N-4*N*s-16*N+s*s+9*s+12)*D-s*(4*N-3*s-3)*L+(N-s)*(4*N*N-10*N*(s+1)+5*s*s+11*s+6)
    PX=(L*L-gp)*(L*L-d-w)
    identity=DC-transfer-RF(L*(L+1)*(2-s)*(s-1)*Q)/(4*RF(D)*PX)
    assert identity==0, 'K2 difference identity'
    # N>=7, 1<=s<=2: exact native polynomial certificates after
    # N=7+n and s=(1+2*y)/(1+y), with n,y>=0. The endpoint s=2
    # follows by continuity; in (K2) it is already an equality case.
    a2=4*N*N-4*N*s-16*N+s*s+9*s+12
    c0=(N-s)*(4*N*N-10*N*(s+1)+5*s*s+11*s+6)
    c1abs=s*(4*N-3*s-3)
    assert (N-3)**2-(s-1)*(N-3)-s*(N-s) == (N-3)*(N-2)-s*(2*N-3-s)
    bounds=[('H decreasing',10*N-10*s-11),
            ('c0 lower',c0-(N-2)*(4*N*N-30*N+48)),
            ('c1 increasing',4*N-6*s-3),
            ('c1 upper',2*(4*N-9)-c1abs),
            ('pole auxiliary increasing',2*N-3-2*s),
            ('pole auxiliary upper',2*(2*N-5)-s*(2*N-3-s))]
    T=poly_ring(['n','y']);n,y=T.gens()
    Nt=7+n;den=1+y;sn=1+2*y
    hom=R.hom([T.zero(),Nt,T.zero()],T)
    for label,f in bounds:
        cp=by_power(f,2);degree=max(cp)
        poly=sum((hom(p)*sn**i*den**(degree-i) for i,p in cp.items()),T.zero())
        certify_nonnegative('K2 N>=7 '+label,poly)
    A=poly_ring(['m']);m=A.gen()
    certify_nonnegative('K2 pole lower N-7', (m+7)**2-9*(m+7)+16,True)
    certify_nonnegative('K2 H(2) N-7', 4*(m+7)**2-30*(m+7)+48,True)
    certify_nonnegative('K2 a2 lower N-7',4*(m+7)**2-24*(m+7)+22,True)
    certfinal=(m+7-2)*(4*(m+7)**2-30*(m+7)+48)-2*(4*(m+7)-9)*(m+7-3)
    assert certfinal==2*(2*(m+7)-5)*((m+7)**2-9*(m+7)+15)
    certify_nonnegative('K2 Q(r) bound N-7',certfinal,True)
    print('K2 analytic region N>=7: exact coefficient bounds PASS',flush=True)
    # Remaining finite N<=6: four strict cases and the s=2 equality.
    cases=[]
    for gg in range(4,25):
        kk,tt=k_t(gg)
        for dd in range(kk+1,gg):
            if dd+1<=6 and 2*dd>=gg+1: cases.append((gg,dd))
    assert cases==[(5,4),(6,5),(7,5),(8,5),(9,5)],('K2 cases',cases)
    equality_cases=[]
    X=poly_ring(['x']);xx=X.gen()
    for gg,dd in cases:
        nn=dd+1
        ss=(AA(2*nn-1)-AA((2*nn-1)**2-8*gg).sqrt())/2
        if ss==2:
            equality_cases.append((gg,dd))
            continue
        kk,tt=k_t(gg); hh=kk-tt
        Dr=delta(kk,hh,xx)
        lo=QQ(kk-1);hi=QQ(kk)
        assert Dr(lo)<=0 and Dr(hi)>0
        if Dr(lo)<0:
            for _ in range(48):
                mid=(lo+hi)/2
                if Dr(mid)<0: lo=mid
                else:hi=mid
        ell=AA(lo)
        a2=4*nn*nn-4*nn*ss-16*nn+ss**2+9*ss+12
        c1=-ss*(4*nn-3*ss-3)
        c0=(nn-ss)*(4*nn*nn-10*nn*(ss+1)+5*ss**2+11*ss+6)
        DC=ell**2-(ss-1)*ell-ss*(nn-ss)
        qval=a2*DC+c1*ell+c0
        qder=a2*(2*ell-ss+1)+c1
        assert a2>0 and qval>0 and qder>0,('K2 small',gg,dd)
    assert equality_cases==[(9,5)],('K2 equality cases',equality_cases)
    print('K2 finite N<=6: four exact AA signs, one s=2 equality PASS',flush=True)
    print('PASS (K2)',flush=True)


if __name__=='__main__':
    x=sys.argv[1] if len(sys.argv)>1 else 'all'
    if x in ('J','all'):compare_j()
    if x in ('K2','all'):compare_k2()
    assert x in ('J','K2','all')


==> anc/sage/sage_analytic_identities.py <==
#!/usr/bin/env sage -python
"""SageMath version of analytic_identities_check.py: exact checks, in Sage fraction fields over QQ, of the
algebraic identities used in the proofs of master v37 and of the polynomials displayed in the manuscript.

Usage:  sage -python sage_analytic_identities.py        (or, in a SageMath notebook: %run sage_analytic_identities.py)
Every check is an exact equality of elements of a fraction field (no simplification heuristics).
NOTE: requires SageMath 10.x; see anc/README.md for verification commands and execution status.
"""
from sage.all import QQ, PolynomialRing, matrix, vector, binomial, identity_matrix
import random

results = []
def check(label, cond):
    ok = bool(cond)
    results.append(ok)
    print(("PASS " if ok else "FAIL ") + label, flush=True)

half = QQ(1) / 2

def ring(names):
    R = PolynomialRing(QQ, names)
    return R, R.fraction_field(), R.gens()

def D(F, z, v):
    """partial derivative of a fraction-field element z with respect to the generator v"""
    z = F(z); n = z.numerator(); m = z.denominator()
    return F(n.derivative(v) * m - n * m.derivative(v)) / F(m * m)

def subs(R, F, z, mapping):
    """substitute generators (dict generator -> element of F) in z"""
    images = [F(mapping[g]) if g in mapping else F(g) for g in R.gens()]
    phi = R.hom(images, F)
    z = F(z)
    return phi(z.numerator()) / phi(z.denominator())

def is_zero(F, z):
    return F(z) == 0

def nonneg_coeffs(F, z):
    z = F(z)
    if z.denominator().degree() != 0:
        return False
    c = z.denominator().constant_coefficient()
    return all(QQ(a) / c >= 0 for a in z.numerator().coefficients())

def nR(k, h, L):
    return L**2*(k*(k + 1) - 2*h) + L*(2*k*(k + 1) - h*(2*k + 3 - h)) + (k + 1)*(k - h*(k + 1 - h))
def DR(k, h, L):
    return (L + 1)**2*(L - k) + h*(L + k + 1 - h)
def WS(m, L):
    return m*(2*L + m + 1)/(L**2 - m)
def Fsh(d, w, L):
    return L*(L + 1)*(L + d + w)/(L**2 - d - w) - L - d - 1
def Cf(g, N, s, L):
    return (2*g*L + s*N*(N - s))/(L**2 - (s - 1)*L - s*(N - s))

# ---------------- thm:core_bellman transfer
R, F, (L, d, w) = ring('L,d,w')
gam = (F(d) + w)/L
a0 = (1 + gam)/(L - gam)
check("thm:core_bellman: lambda[a+(1+a)gamma]-(d+1) equals eq:core_bellman_transfer",
      is_zero(F, L*(a0 + (1 + a0)*gam) - (d + 1) - (L*((1 + gam)*(L + 1)/(L - gam) - 1) - (d + 1))))
check("eq:core_bellman_transfer = lambda(lambda+1)(lambda+d+w)/(lambda^2-d-w)-lambda-d-1",
      is_zero(F, L*((1 + gam)*(L + 1)/(L - gam) - 1) - (d + 1) - Fsh(F(d), F(w), F(L))))
check("transfer derivative in w = lambda(lambda+1)(lambda^2+lambda)/(lambda^2-d-w)^2",
      is_zero(F, D(F, Fsh(F(d), F(w), F(L)), w) - L*(L + 1)*(L**2 + L)/F((L**2 - d - w)**2)))

# ---------------- lem:core_complement (exact random instances)
random.seed(31)
ok = True
for _ in range(25):
    n_ = random.randint(3, 7)
    A = [[0]*n_ for _ in range(n_)]
    for i in range(n_):
        for j in range(i + 1, n_):
            if random.random() < 0.35:
                A[i][j] = A[j][i] = 1
    MA = matrix(QQ, A)
    MH = matrix(QQ, n_, n_, lambda i, j: 0 if i == j else 1 - A[i][j])
    lam = QQ(n_ + 2)
    one = vector(QQ, [1]*n_)
    alpha = sum((((lam + 1)*identity_matrix(QQ, n_) + MA).solve_right(one)))
    WH = lam*sum(((lam*identity_matrix(QQ, n_) - MH).solve_right(one))) - n_
    ok = ok and WH == lam*alpha/(1 - alpha) - n_ and 0 < alpha < 1
check("lem:core_complement on 25 random exact instances", ok)

# ---------------- thm:core_dense_all and lem:core_negative_star_threshold
R, F, (L, k, h, be, f, d, g, w, D3) = ring('L,k,h,beta,f,d,g,w,D3')
Xf = lambda m: -m*(2*be - m - 1)/F(be**2 - m)
check("X_f(beta) = W_{K_{1,f}}(-beta)", is_zero(F, subs(R, F, WS(F(f), F(L)), {L: -be}) - Xf(F(f))))
alpha_star = (F(k + 1) + subs(R, F, Xf(F(h)), {be: L + 1}))/(L + 1)
check("thm:core_dense_all: complement formula with missing star K_{1,h} gives eq:WR",
      is_zero(F, L*alpha_star/(1 - alpha_star) - (k + 1) - nR(F(k), F(h), F(L))/DR(F(k), F(h), F(L))))
Gb = lambda S_: -be*(be - 2) + be**2*(be - 1)**2/F(be**2 - S_)
Fm = lambda D_, W_: Gb(D_ + W_) - (D_ + 1)
check("eq:core_negative_transfer is the transfer at lambda = -beta",
      is_zero(F, subs(R, F, Fsh(F(d), F(w), F(L)), {L: -be}) - Fm(F(d), F(w))))
check("negative transfer derivative = beta^2(beta-1)^2/(beta^2-d-w)^2",
      is_zero(F, D(F, Fm(F(d), F(w)), w) - be**2*(be - 1)**2/F((be**2 - d - w)**2)))
ff = d + g
uu = be**2 - ff; vv = F(g) - Xf(F(g))
Qfg = 2*(d - 2)*be**4 + 2*(g + 2)*be**3 - (d*(ff + 2*g) + g + 1)*be**2 + 2*ff*g*be + ff*g*(d - g - 1)
check("eq:negative_star_gap", is_zero(F, Xf(F(ff)) - Fm(F(d), Xf(F(g))) - g*Qfg/(F(be**2 - g)*uu*(uu + vv))))
Cc = 2*(d - 2)*ff**2 + 2*(g + 2)*ff - d*(ff + 2*g) - g - 1
check("Q = 2(d-2)beta^2(beta^2-f^2) + 2(g+2)beta^2(beta-f) + C beta^2 + 2fg beta + fg(d-g-1)",
      is_zero(F, Qfg - (2*(d - 2)*be**2*(be**2 - ff**2) + 2*(g + 2)*be**2*(be - ff) + Cc*be**2 + 2*ff*g*be + ff*g*(d - g - 1))))
check("C = 2g^2+g+3 at d = 2", is_zero(F, subs(R, F, Cc, {d: F(2)}) - (2*g**2 + g + 3)))
check("d >= 3: C - (d^2+3dg+4g^2+4d+3g-1) has nonnegative coefficients in (d-3, g)",
      nonneg_coeffs(F, subs(R, F, Cc - (d**2 + 3*d*g + 4*g**2 + 4*d + 3*g - 1), {d: D3 + 3})))
check("remaining terms: 2f^2 g + fg(d-g-1) = fg(3d+g-1)", is_zero(F, 2*ff*g*ff + ff*g*(d - g - 1) - ff*g*(3*d + g - 1)))

# ---------------- lem:core_virtual_star
R, F, (r, mu, e) = ring('r,mu,e')
ee = F(r**2)/2; xx = F(r + 1)
check("lem:core_virtual_star: (x^2-e)^2-e(2x+e+1) = (2r^3+7r^2+8r+2)/2 at x = r+1, e = r^2/2",
      is_zero(F, (xx**2 - ee)**2 - ee*(2*xx + ee + 1) - (2*r**3 + 7*r**2 + 8*r + 2)/F(2)))
phi = (mu**2 - e)**2 - e*(2*mu + e + 1)
check("phi'' = 12 mu^2 - 4e", phi.derivative(mu).derivative(mu) == 12*mu**2 - 4*e)

# ---------------- thm:vstar and app:vstar
R, F, (L, k, t) = ring('L,k,t')
eV = F(k*(k - 1))/2 + t
U = F(k) + half + F(t)/k
WRU = subs(R, F, nR(F(k), F(k - t), F(L))/DR(F(k), F(k - t), F(L)), {L: U})
WSk = subs(R, F, WS(eV, F(L)), {L: F(k - 1)})
numV = (4*k**9 - 8*k**8*t - 80*k**8 + 8*k**7*t**2 - 76*k**7*t - 33*k**7 + 8*k**6*t**2 - 286*k**6*t + 158*k**6
        + 32*k**5*t**3 - 364*k**5*t**2 - 108*k**5*t - 7*k**5 - 88*k**4*t**3 - 640*k**4*t**2 + 290*k**4*t - 42*k**4
        + 32*k**3*t**4 - 528*k**3*t**3 + 64*k**3*t**2 + 8*k**3*t - 96*k**2*t**4 - 352*k**2*t**3 + 192*k**2*t**2
        - 208*k*t**4 + 160*k*t**3 - 32*t**5 + 32*t**4)
Qv = 12*k**5 + 8*k**4*t + 24*k**4 - 8*k**3*t**2 + 28*k**3*t + 9*k**3 + 8*k**2*t**2 + 30*k**2*t + 28*k*t**2 + 8*t**3
check("thm:vstar: W_R(U)-W_S(k-1) = (printed num)/(4((k-1)^2-e) Q)",
      is_zero(F, WRU - WSk - F(numV)/(4*(F((k - 1)**2) - eV)*Qv)))
check("Q - 8k^3 t(k-t) has positive coefficients", all(c > 0 for c in (Qv - 8*k**3*t*(k - t)).coefficients()))
check("(k-1/2+t/k)^2 - 2e = (1/2-t/k)^2 and (k-1)^2-e = (k-1)(k-2)/2-t",
      is_zero(F, (F(k) - half + F(t)/k)**2 - 2*eV - (half - F(t)/k)**2) and is_zero(F, F((k - 1)**2) - eV - (F((k - 1)*(k - 2))/2 - t)))

# ---------------- closure, edge equation, star
R, F, (L, d, sig, g, N, Rr) = ring('L,d,sig,g,N,Rr')
gp = F(sig*(2*d - sig - 1))/2
check("eq:core_cs_closure as an identity in (lambda, sigma, d)",
      is_zero(F, Fsh(F(d), Cf(gp, F(d), F(sig), F(L)), F(L)) - Cf(gp + d, F(d + 1), F(sig + 1), F(L))))
check("(d+1/2)^2-2g = (d-1/2)^2-2g'", is_zero(F, (F(d) + half)**2 - 2*(gp + d) - ((F(d) - half)**2 - 2*gp)))
# s = N-1/2-Rr with Rr^2 = (N-1/2)^2-2g satisfies s^2-(2N-1)s+2g = 0, i.e. C(s,2)+s(N-s) = g
sN = F(N) - half - Rr
expr = sN**2 - (2*N - 1)*sN + 2*g
check("eq:core_cs_s: s solves s^2-(2N-1)s+2g = 0 (using Rr^2 = (N-1/2)^2-2g)",
      is_zero(F, expr - (F(Rr)**2 - ((F(N) - half)**2 - 2*g))) and is_zero(F, sN*(sN - 1)/2 + sN*(N - sN) - g + expr/2))
check("C_{g,g+1} = W_{S_g}", is_zero(F, Cf(F(g), F(g + 1), F(1), F(L)) - WS(F(g), F(L))))

# ---------------- thm:core_cs_valley, pole part
R, F, (k, h, t, u, b, s, N, g, Y, r, rp) = ring('k,h,t,u,b,s,N,g,Y,r,rp')
check("Rayleigh 2x2: det(Y I - [[k-1, t/sqrt k],[t/sqrt k, 0]]) = Y^2-(k-1)Y-t^2/k",
      is_zero(F, (Y - (k - 1))*Y - F(t**2)/k - (Y**2 - (k - 1)*Y - F(t**2)/k)))
Ps = ((k - 1)*b + F((k - h)**2)/k) - (k - u - 1)*b - (k - u)*(u + 2)      # b^2 replaced by (k-1)b + t^2/k
target = u*(b - k - 1) + 2*h + F((k - h)**2)/k
check("P_s(b) = u(b-k-1)+2h+t^2/k (s = k-u, N = k+2, u^2+3u = 2(k+h))",
      is_zero(F, subs(R, F, Ps - target, {k: F(u**2 + 3*u)/2 - h})))
check("2h + t^2/k = k + h^2/k (t = k-h)", is_zero(F, 2*h + F((k - h)**2)/k - (k + F(h**2)/k)))
v2 = (F(k) + F(h**2)/k)/2
check("4k^2(v^2+3v-2(k+h)) = k^2((k-4)(k+2)+2(h-2)^2)+h^4+6kh^2",
      is_zero(F, 4*k**2*(v2**2 + 3*v2 - 2*(k + h)) - (k**2*((k - 4)*(k + 2) + 2*(h - 2)**2) + h**4 + 6*k*h**2)))
gN = F(s*(s - 1))/2 + s*(N - s)
check("Y^2-(s-1)Y-s(N-s) = Y^2-g-(s-1)(Y-s/2) with g = C(s,2)+s(N-s)",
      is_zero(F, (Y**2 - (s - 1)*Y - s*(N - s)) - (Y**2 - gN - (s - 1)*(Y - F(s)/2))))
rp_claim = (F(r) - s + half)/(2*r - s + 1)
check("dr/ds = (r-s+1/2)/(2r-s+1): derivative of r^2 - g - (s-1)(r-s/2) = 0 at fixed g",
      is_zero(F, 2*r*rp_claim - (F(r) - F(s)/2) - (s - 1)*(rp_claim - half)))
check("P_s(s-1/2) = s/2-1/4-s(N-s)",
      is_zero(F, (F(s) - half)**2 - (s - 1)*(F(s) - half) - s*(N - s) - (F(s)/2 - QQ(1)/4 - s*(N - s))))

# ---------------- thm:core_cs_valley, valley part
R, F, (L, s, g, n, ta) = ring('L,s,g,n,ta')
tau = F(g)/s - F(s - 1)/2
Dv = L**2 - (s - 1)*L - s*tau
P = (L**2 - (n - 1 - s - tau))*Dv - ((s + tau)*L**2 + (s*tau + tau)*L)
Fv = (2*g*L + s*(s + tau)*tau)/Dv
Ncal = s*(2*tau - 1)*(L + tau)**2 - 2*tau*(tau - 1)*L*(L + 1)
check("P(s, n(s)) = 0 for n(s) = lambda^2+1-F(s)", is_zero(F, subs(R, F, P, {n: L**2 + 1 - Fv})))
check("P_n = -D", is_zero(F, D(F, P, n) + Dv))
P0 = subs(R, F, P, {n: F(0)})
nsol = P0/Dv                                  # P = P0 - D n
check("P = P0 - D n (linear in n)", is_zero(F, P - (P0 - Dv*n)))
check("P_s (fixed g, n, lambda) on P = 0 equals -N/(2D)",
      is_zero(F, subs(R, F, D(F, P, s), {n: nsol}) + Ncal/(2*Dv)))
check("F'(s) = N/(2D^2) identically", is_zero(F, D(F, Fv, s) - Ncal/(2*Dv**2)))
check("tau'(s) = -(tau+s-1/2)/s at fixed g", is_zero(F, D(F, tau, s) + (tau + s - half)/s))
Nt = s*(2*ta - 1)*(L + ta)**2 - 2*ta*(ta - 1)*L*(L + 1)
dtau = -(F(ta) + s - half)/s
Nprime = D(F, Nt, s) + D(F, Nt, ta)*dtau
claim = (L + ta)**2*(((2*ta - 1)*(2*L + 1) - 2*s*(ta - 1 - L))/F(L + ta) + (F(ta) + s - half)/F(ta*(ta - 1)))
sstar = F(2*ta*(ta - 1)*L*(L + 1))/F((2*ta - 1)*(L + ta)**2)
check("N = 0 at s* = 2tau(tau-1)lambda(lambda+1)/((2tau-1)(lambda+tau)^2)", is_zero(F, subs(R, F, Nt, {s: sstar})))
check("N'_s formula on N = 0", is_zero(F, subs(R, F, Nprime - claim, {s: sstar})))
check("(2tau-1)(2lambda+1)-2lambda(tau-1-lambda) = 2lambda tau+2tau+2lambda^2-1",
      (2*ta - 1)*(2*L + 1) - 2*L*(ta - 1 - L) == 2*L*ta + 2*ta + 2*L**2 - 1)

# ---------------- thm:K2
R, F, (L, N, s) = ring('L,N,s')
g2 = F(s*(2*N - s - 1))/2; gp2 = F((s - 1)*(2*N - s - 2))/2
DC = L**2 - (s - 1)*L - s*(N - s)
PX = (L**2 - gp2)*(L**2 - (N - 1) - WS(gp2, F(L)))
a2 = 4*N**2 - 4*N*s - 16*N + s**2 + 9*s + 12; c1 = -s*(4*N - 3*s - 3); c0 = (N - s)*(4*N**2 - 10*N*(s + 1) + 5*s**2 + 11*s + 6)
Q = a2*DC + c1*L + c0
check("g' = g-(N-1) = (s-1)(2N-s-2)/2", is_zero(F, g2 - (N - 1) - gp2))
check("eq:K2id", is_zero(F, Cf(g2, F(N), F(s), F(L)) - Fsh(F(N - 1), WS(gp2, F(L)), F(L)) - L*(L + 1)*(2 - s)*(s - 1)*Q/(4*DC*PX)))
Q0 = Q.subs(L=0)
check("Q(0) = -(N-s)(s-1)(2N-s-2)(2N-s-3) and a2 = 4N^2-24N+22+4N(2-s)+(s-1)(s+10)",
      Q0 == -(N - s)*(s - 1)*(2*N - s - 2)*(2*N - s - 3) and a2 == 4*N**2 - 24*N + 22 + 4*N*(2 - s) + (s - 1)*(s + 10))

# ---------------- thm:J and app:J
R, F, (L, u, h, x) = ring('L,u,h,x')
kJ = F(u**2 + 3*u)/2 - h; sJ = kJ - u; NJ = kJ + 2; gJ = kJ*(kJ - 1)/2 + (kJ - h)
c0J = (-64*h**5 + 128*h**4*u**2 + 448*h**4*u - 104*h**3*u**4 - 688*h**3*u**3 - 1160*h**3*u**2 + 32*h**3*u - 192*h**3
       + 44*h**2*u**6 + 404*h**2*u**5 + 1268*h**2*u**4 + 1356*h**2*u**3 + 32*h**2*u**2 + 416*h**2*u
       - 10*h*u**8 - 112*h*u**7 - 476*h*u**6 - 928*h*u**5 - 738*h*u**4 - 160*h*u**3 - 264*h*u**2
       + u**10 + 13*u**9 + 66*u**8 + 166*u**7 + 221*u**6 + 169*u**5 + 96*u**4 + 36*u**3)/F(4)
c1J = (96*h**4 - 144*h**3*u**2 - 496*h**3*u + 64*h**3 + 84*h**2*u**4 + 520*h**2*u**3 + 788*h**2*u**2 - 240*h**2*u + 96*h**2
       - 24*h*u**6 - 192*h*u**5 - 516*h*u**4 - 424*h*u**3 + 132*h*u**2 - 128*h*u
       + 3*u**8 + 28*u**7 + 92*u**6 + 126*u**5 + 73*u**4 + 38*u**3 + 24*u**2)/F(2)
c2J = F(-48*h**3 + 48*h**2*u**2 + 160*h**2*u - 48*h**2 - 18*h*u**4 - 92*h*u**3 - 110*h*u**2 + 76*h*u - 16*h
        + 3*u**6 + 17*u**5 + 25*u**4 + 3*u**3 - 4*u**2 + 4*u)
c3J = F(2*(8*h**2 - 4*h*u**2 - 12*h*u + 8*h + u**4 + 2*u**3 - u**2 - 2*u))
xL = L - (kJ - 1)
numJ = c0J + c1J*xL + c2J*xL**2 + c3J*xL**3
DCJ = L**2 - (sJ - 1)*L - sJ*(NJ - sJ)
check("s = k-u solves the edge equation at N = k+2", is_zero(F, sJ*(sJ - 1)/2 + sJ*(NJ - sJ) - gJ))
check("thm:J: M_g - C_{g,k+2} = (printed c_0..c_3)/(8 D_C Delta_R)",
      is_zero(F, nR(kJ, F(h), F(L))/DR(kJ, F(h), F(L)) - Cf(gJ, NJ, sJ, F(L)) - numJ/(8*DCJ*DR(kJ, F(h), F(L)))))
check("c_3 at h = (u^2+3u)/4 equals u(u^3-2u^2-7u+8)", is_zero(F, subs(R, F, c3J, {h: F(u**2 + 3*u)/4}) - u*(u**3 - 2*u**2 - 7*u + 8)))
check("c_3 = 0 at g = 9 (u=2, h=1) and g = 18 (u=3, h=3)",
      is_zero(F, subs(R, F, c3J, {u: F(2), h: F(1)})) and is_zero(F, subs(R, F, c3J, {u: F(3), h: F(3)})))

# ---------------- lem:bracket, lem:MC, lem:MA
R, F, (X, G) = ring('X,G')
q = lambda z: z**2 - 2*X*z + 2*G
sl = F(G)/X; su = G*X/F(X**2 - G)
check("lem:bracket: q(G/X) = G^2/X^2", is_zero(F, q(sl) - F(G**2)/X**2))
check("lem:bracket: q(GX/(X^2-G)) = G^2(2G-X^2)/(X^2-G)^2 and X - su = X(X^2-2G)/(X^2-G)",
      is_zero(F, q(su) - G**2*(2*G - X**2)/F((X**2 - G)**2)) and is_zero(F, X - su - X*(X**2 - 2*G)/F(X**2 - G)))
R, F, (L, a, b, p, sig) = ring('L,a,b,p,sig')
nR1 = nR(F(a - 1), F(a - b), F(L)); DR1 = DR(F(a - 1), F(a - b), F(L))
gp1 = F((a - 1)*(a - 2))/2 + b - 1; d1 = a + p
E1 = (2*gp1*L + sig*d1*(d1 - sig))*DR1 - nR1*(L**2 - (sig - 1)*L - sig*(d1 - sig))
U1 = 2*gp1*(L + d1)*DR1 - nR1*(L**2 + L - 2*gp1); V1 = -d1*(d1 - 1)*DR1 + nR1*(L + 1 - d1)
quad = sig**2 - (2*d1 - 1)*sig + 2*gp1
check("lem:MC: E - (U + V sigma) = (-d Delta - n) * (sigma^2-(2d-1)sigma+2g')",
      is_zero(F, E1 - (U1 + V1*sig) - (-d1*DR1 - nR1)*quad))
check("lem:MC: D_C' - (lambda^2+lambda-2g'-sigma(lambda+1-d)) = sigma^2-(2d-1)sigma+2g'",
      is_zero(F, (L**2 - (sig - 1)*L - sig*(d1 - sig)) - (L**2 + L - 2*gp1 - sig*(L + 1 - d1)) - quad))
R, F, gens = ring('P,A,y,' + ','.join('c%d' % i for i in range(7)))
Pp, Aa, yy = gens[0], gens[1], gens[2]; cs = gens[3:]
Xm = F(Pp + 2*Aa**2)/Pp
lhs = Pp**6*(1 + yy)**6*sum(cs[i]*(Xm*yy/(1 + yy))**i for i in range(7))
Bl = [sum(cs[i]*(Pp + 2*Aa**2)**i*Pp**(6 - i)*binomial(6 - i, l - i) for i in range(l + 1)) for l in range(7)]
check("lem:MA: Bernstein identity", is_zero(F, lhs - sum(Bl[l]*yy**l for l in range(7))))

print("SUMMARY: %d of %d identity checks passed" % (sum(results), len(results)), flush=True)
assert all(results)
print("PASS: all analytic identities of v37 (SageMath)", flush=True)


==> anc/sage/sage_common.py <==
"""SageMath exact ring utilities for an independent audit of master v37.

All arithmetic here is Sage QQ in native multivariate polynomial rings.
No import or invocation of the original proof's polynomial engine occurs.
"""
from sage.all import QQ, ZZ, PolynomialRing, binomial, lcm, prod


def poly_ring(names):
    if len(names)==1:
        return PolynomialRing(QQ, names[0])
    return PolynomialRing(QQ, names=tuple(names), order='degrevlex')


def nr(k, h, lam):
    return (lam**2*(k*(k+1)-2*h)
            +lam*(2*k*(k+1)-h*(2*k+3-h))
            +(k+1)*(k-h*(k+1-h)))


def delta(k, h, lam):
    return (lam+1)**2*(lam-k)+h*(lam+k+1-h)


def y_parts(a, b, d, lam):
    n=nr(a-1,a-b,lam)
    D=delta(a-1,a-b,lam)
    P=(lam**2-d)*D-n
    nY=lam*(lam+1)*((lam+d)*D+n)-(lam+d+1)*P
    return nY,P,n,D


def num_a(a,b,d,lam,k,h):
    nY,P,_,_=y_parts(a,b,d,lam)
    return nr(k,h,lam)*P - nY*delta(k,h,lam)


def by_power(poly, variable_index):
    """Coefficients in a chosen generator, retained in the same ring."""
    R=poly.parent(); vars=R.gens()
    result={}
    for exp,c in poly.dict().items():
        i=int(exp[variable_index])
        mon=c
        for j,v in enumerate(vars):
            if j!=variable_index and exp[j]:
                mon*=v**int(exp[j])
        result[i]=result.get(i,R.zero()) + mon
    return result


def eval_hom(src, poly, images, target):
    """Evaluate by a genuine Sage polynomial-ring homomorphism."""
    return src.hom(list(images), target)(poly)


def normalize_int(poly):
    """Multiply by the minimal positive integer clearing denominators."""
    mult=ZZ(1)
    for c in poly.dict().values():
        mult=lcm(mult, ZZ(c.denominator()))
    return mult*poly, mult


def certify_nonnegative(name,poly,strict_constant=False,expected_terms=None):
    poly,mult=normalize_int(poly)
    cs=list(poly.dict().values())
    negative=[v for v in cs if v<0]
    # Use Sage's native accessor for both univariate and multivariate
    # polynomial rings.  Multivariate .dict() has ETuple exponent keys,
    # and looking up a Python tuple may silently miss the constant term.
    zero_const=poly.constant_coefficient()
    print('%-35s terms=%6d min=%s const=%s scale=%s' %
          (name,len(cs),min(cs) if cs else 0,zero_const,mult),flush=True)
    assert not negative, '%s has a negative coefficient: %s' %(name, negative[:3])
    if strict_constant:
        assert zero_const>0,'%s has nonpositive constant coefficient'%name
    if expected_terms is not None:
        assert len(cs)==expected_terms,(name,len(cs),expected_terms)
    return poly


def sturm_no_roots(f,left,right=None):
    """Root count over exact QQ (right=None is +infinity). Bounds must not be roots."""
    if f.degree()<=0:
        return True
    if f(QQ(left))==0 or (right is not None and f(QQ(right))==0):
        return False
    P=f.parent()
    seq=[f,f.derivative()]
    while seq[-1]!=0:
        z=-(seq[-2] % seq[-1]);
        if z==0: break
        seq.append(z)
    def changes(bound):
        signs=[]
        for q in seq:
            if bound is None:
                sig=1 if q.leading_coefficient()>0 else -1
            else:
                val=q(QQ(bound))
                if val==0:
                    continue   # standard Sturm variation ignores zeros
                sig=1 if val>0 else -1
            signs.append(sig)
        return sum(signs[i]!=signs[i+1] for i in range(len(signs)-1))
    return changes(left)==changes(right)


def qsign(v):
    return 1 if v>0 else (-1 if v<0 else 0)


==> anc/sage/sage_helper_regression.py <==
#!/usr/bin/env sage -python
"""Check the constant-term helper against both Sage polynomial backends."""
from sage_common import poly_ring, certify_nonnegative

R=poly_ring(['t'])
t=R.gen()
f=4*t**3+50*t**2+166*t+62
assert f.constant_coefficient()==62
certify_nonnegative('regression: one variable', f, True, 4)

S=poly_ring(['x','u','v','w'])
x,u,v,w=S.gens()
g=624+x+u+v+w
assert g.constant_coefficient()==624
certify_nonnegative('regression: four variables', g, True, 5)

print('PASS constant-term regression (univariate and multivariate)', flush=True)


==> anc/sage/sage_k1.py <==
#!/usr/bin/env sage -python
"""Independent SageMath validation of the 2+4+21 K1 coefficient certificates.

The polynomial identities are reconstructed from the manuscript's rational walk formulas
using Sage's own multivariate polynomial arithmetic and ring homomorphisms.
No Python certificate file, pasted monomial list, or original engine is imported.

Usage: sage -python sage_k1.py [a|mc|ma|all]
The 21 large MA expansions may require substantial CPU and memory.
"""
import sys
from sage.all import QQ, ZZ, binomial
from sage_common import (poly_ring, nr, delta, y_parts, num_a,
                             by_power, eval_hom, certify_nonnegative)


def m_region():
    print('K1(a): both exact integer parameter cones',flush=True)
    for case in (1,2):
        R=poly_ring(['x','u','v','w'])
        x,u,v,w=R.gens()
        if case==1:
            b,p,a=1+u,1+v,3+u+v+w
            k=a; h=a-b-p
        else:
            b,a,p=1+u+v,2+u+v+w,1+w+u
            k=a+1; h=2*a+1-b-p
        L=k-1+x
        F=num_a(a,b,a+p,L,k,h)
        certify_nonnegative('K1(a) cone %d'%case,F,True,
                            431 if case==1 else 470)
    print('PASS K1(a)',flush=True)


def inner_mc():
    print('K1(MC): four independently constructed endpoint certificates',flush=True)
    R=poly_ring(['L','a','b','p'])
    L,a,b,p=R.gens()
    d=a+p
    gp=QQ(1)/2*(a-1)*(a-2)+b-1
    n,D=nr(a-1,a-b,L),delta(a-1,a-b,L)
    U=2*gp*(L+d)*D-n*(L**2+L-2*gp)
    V=-d*(d-1)*D+n*(L+1-d)
    z2=2*d-1
    uDen=z2**2-4*gp
    aDC=L**2+L-2*gp
    bDC=d-L-1
    jobs=[('E(sigma_lower)', z2*U+2*gp*V,False,692),
          ('E(sigma_upper)',uDen*U+2*gp*z2*V,False,920),
          ('D(sigma_lower)',z2*aDC+2*gp*bDC,True,106),
          ('D(sigma_upper)',uDen*aDC+2*gp*z2*bDC,True,170)]
    T=poly_ring(['alpha','beta','q','x'])
    al,be,q,x=T.gens()
    at=2+al+be; bt=1+be; pt=at+q
    lamnum=at*pt+2*at**2+x*pt
    for label,F,strict,nt in jobs:
        c=by_power(F,0)
        degree=max(c)
        hom=R.hom([T.zero(),at,bt,pt],T)
        out=T.zero()
        for i,fi in c.items():
            out+=hom(fi)*lamnum**i*pt**(degree-i)
        certify_nonnegative('K1(MC) '+label,out,strict,nt)
    print('PASS K1(MC)',flush=True)


def bernstein_ma():
    print('K1(MA): 21 exact Bernstein coefficient certificates',flush=True)
    R=poly_ring(['x','a','b','j','t'])
    x,a,b,j,t=R.gens()
    k=a+j; h=k-t
    p=QQ(1)/2*(k*(k-1)-a*(a-1))+t-b
    F=num_a(a,b,a+p,k-1+x,k,h)
    co=by_power(F,0)
    assert max(co)==6, 'x^7 did not cancel'
    print('numA degree_x=6; monomials=%d'%len(F.dict()),flush=True)
    V=p+2*a**2
    B=[]
    for ell in range(7):
        B.append(sum((co.get(i,R.zero()) * V**i*p**(6-i)
                      *binomial(6-i,ell-i) for i in range(ell+1)),R.zero()))
    # Identity: p^6(1+y)^6 F(V*y/(p*(1+y))) = sum B_l y^l.
    # This is a formal binomial expansion, independently spot-checked over QQ.
    def evalp(P,vals):
        return sum(c*QQ(vals[0])**e[0]*QQ(vals[1])**e[1]*QQ(vals[2])**e[2]
                   *QQ(vals[3])**e[3]*QQ(vals[4])**e[4] for e,c in P.dict().items())
    for av,bv,jv,tv,yv in [(7,2,2,3,QQ(2)/3),(11,8,4,QQ(3)/5,QQ(5)/4)]:
        pv=QQ(1)/2*((av+jv)*(av+jv-1)-av*(av-1))+tv-bv
        xx=(pv+2*av**2)*yv/(pv*(1+yv))
        lhs=pv**6*(1+yv)**6*evalp(F,[xx,av,bv,jv,tv])
        rhs=sum(evalp(B[l],[0,av,bv,jv,tv])*yv**l for l in range(7))
        assert lhs==rhs
    print('Independent QQ evaluations confirm Bernstein identity',flush=True)
    for mode in ('gen',1,2):
        if mode=='gen':
            T=poly_ring(['alpha','beta','iota','z'])
            al,be,io,z=T.gens()
            at=4+al+be; bt=1+be
        else:
            T=poly_ring(['alpha','iota','z'])
            al,io,z=T.gens()
            at=4+al; bt=at-mode
        jt=1+io
        znum=(at+jt-1)*z
        zden=1+z
        hom=R.hom([T.zero(),at,bt,jt,T.zero()],T)
        for ell in range(7):
            cs=by_power(B[ell],4)
            Dt=max(cs)
            out=T.zero()
            for i,ci in cs.items():
                out+=hom(ci)*(znum**i)*(zden**(Dt-i))
            label='B_%d, fprime=%s'%(ell, '>=3' if mode=='gen' else mode)
            certify_nonnegative('K1(MA) '+label,out,strict_constant=True)
    print('PASS K1(MA), all 21 exact coefficient polynomials',flush=True)


if __name__=='__main__':
    op=sys.argv[1] if len(sys.argv)>1 else 'all'
    try:
        if op in ('a','all'): m_region()
        if op in ('mc','all'): inner_mc()
        if op in ('ma','all'): bernstein_ma()
        assert op in ('a','mc','ma','all')
        print('PASS requested Sage K1 tasks',flush=True)
    except Exception as exc:
        print('FAIL Sage K1:',repr(exc),flush=True)
        raise


==> anc/sage/sage_quotients.py <==
#!/usr/bin/env sage -python
"""Independent Sage quotient-matrix derivations for formulas used in master v37.

Unlike merely rechecking a copied expanded polynomial, this reconstructs
walk resolvents by solving symbolic clique/core quotient linear systems.
Usage: sage -python sage_quotients.py
"""
from sage.all import QQ, matrix, vector, identity_matrix
from sage_common import poly_ring, nr, delta

R=poly_ring(['L','k','h','e','a','b','p','s','N','d'])
F=R.fraction_field()
L,k,h,e,a,b,p,s,N,d=F.gens()


def walk_by_quotient(rows,cell_sizes):
    n=len(rows)
    Q=matrix(F,n,n,lambda i,j:F(rows[i][j]))
    v=(L*identity_matrix(F,n)-Q).solve_right(vector(F,[1]*n))
    return L*sum(F(cell_sizes[i])*v[i] for i in range(n))-sum(F(w) for w in cell_sizes)


def check(label,lhs,rhs):
    # Cross-multiplication of exact Sage rational functions.
    assert F(lhs-rhs)==0, label
    print('PASS',label,flush=True)

# Dense Rowlinson core K_k plus a vertex adjacent to t=k-h clique vertices.
t=k-h
WR=walk_by_quotient([[t-1,h,1],[t,h-1,0],[t,0,0]], [t,h,1])
check('W_R from a 3-cell equitable quotient',WR,nr(k,h,L)/delta(k,h,L))

WS=walk_by_quotient([[0,e],[1,0]],[1,e])
check('W_star from a 2-cell quotient',WS,e*(2*L+e+1)/(L**2-e))

C=walk_by_quotient([[s-1,N-s],[s,0]],[s,N-s])
g=s*(s-1)/2+s*(N-s)
closed=(2*g*L+s*N*(N-s))/(L**2-(s-1)*L-s*(N-s))
check('fractional complete-split walk from quotient',C,closed)

# Y(a,b,p): K_a + a vertex with b clique neighbours + p leaves at v.
QY=[[0,b-1,a-b,1,p],
    [1,b-2,a-b,1,0],
    [1,b-1,a-b-1,0,0],
    [1,b-1,0,0,0],
    [1,0,0,0,0]]
WY=walk_by_quotient(QY,[1,b-1,a-b,1,p])
dY=a+p
np=nr(a-1,a-b,L); Dp=delta(a-1,a-b,L)
PY=(L**2-dY)*Dp-np
nY=L*(L+1)*((L+dY)*Dp+np)-(L+dY+1)*PY
check('W_Y from a five-cell quotient',WY,nY/PY)


def transfer(dd,ww):
    return L*(L+1)*(L+dd+ww)/(L**2-dd-ww)-L-dd-1

check('Y transfer equals the five-cell quotient',WY,transfer(dY,np/Dp))

# A rational identity, even for the algebraic sigma<1 continuation.
gp=s*(2*d-s-1)/2
C_inner=(2*gp*L+s*d*(d-s))/(L**2-(s-1)*L-s*(d-s))
gupper=gp+d
sup=s+1
C_upper=(2*gupper*L+sup*(d+1)*((d+1)-sup))/(L**2-(sup-1)*L-sup*((d+1)-sup))
check('complete-split closure across the transfer',transfer(d,C_inner),C_upper)
check('complete-split discriminant identity',
      (d+QQ(1)/2)**2-2*gupper,(d-QQ(1)/2)**2-2*gp)
print('ALL symbolic quotient checks PASS',flush=True)


==> anc/sage/sage_strict_face_MA.py <==
# SageMath script (run with:  sage -python sage_strict_face_MA.py   or   %run sage_strict_face_MA.py  in a Sage kernel)
# Strictness supplement for Lemma lem:MA of v37: the face t = k-1.
#
# Lemma lem:MA certifies numA >= 0 on [k-1, k+2a^2/p] for real t in [0, k-1) through t = (k-1) z/(1+z), z >= 0;
# the face t = k-1 is reached only as z -> oo.  For the uniqueness argument numA must be > 0 for
# lambda in (k-1, k+2a^2/p] also at t = k-1.  We substitute t = k-1 = a+j-1 directly, build the seven Bernstein
# coefficients B_0..B_6 exactly as printed in the paper, apply the paper's parameter cones
#   f' >= 3 : a = 4+alpha+beta, b = 1+beta, j = 1+iota ;   f' = 1, 2 : a = 4+alpha, b = a-f', j = 1+iota,
# and check that every resulting polynomial has nonnegative coefficients and a positive constant term.
# Uses only Sage polynomial rings over QQ (no SymPy, no external tables).
from sage.all import QQ, ZZ, PolynomialRing, binomial
import random, sys
random.seed(33)

R = PolynomialRing(QQ, names=('x', 'a', 'b', 'j'))
x, a, b, j = R.gens()

def nR(k, h, L):
    return L**2*(k*(k+1) - 2*h) + L*(2*k*(k+1) - h*(2*k+3-h)) + (k+1)*(k - h*(k+1-h))

def DR(k, h, L):
    return (L+1)**2*(L-k) + h*(L+k+1-h)

k = a + j
t = k - 1                      # the face t = k-1
h = k - t                      # = 1
p = (k*(k-1) - a*(a-1))*(QQ(1)/2) + t - b
d = a + p
lam = k - 1 + x
n1, D1 = nR(a-1, a-b, lam), DR(a-1, a-b, lam)
PY = (lam**2 - d)*D1 - n1
nY = lam*(lam+1)*(lam*D1 + d*D1 + n1) - (lam + d + 1)*PY
numA = nR(k, h, lam)*PY - nY*DR(k, h, lam)
assert numA.degree(x) == 6
print("numA on the face t=k-1: %d monomials, degree 6 in x" % len(numA.coefficients()), flush=True)

# Construct each x-coefficient explicitly from the exact exponent dictionary.
# This avoids Sage-version differences in the coefficient({x: i}) API.
c = [R.zero() for _ in range(7)]
for exp, cf in numA.dict().items():
    ex, ea, eb, ej = map(int, exp)
    c[ex] += cf * a**ea * b**eb * j**ej
assert sum(c[i]*x**i for i in range(7)) == numA
Xn = p + 2*a**2
B = [sum(c[i]*Xn**i*p**(6-i)*binomial(6-i, l-i) for i in range(l+1)) for l in range(7)]

# Bernstein identity as a polynomial identity in a fresh variable y
Ry = PolynomialRing(QQ, names=('a', 'b', 'j', 'y'))
ay, by, jy, y = Ry.gens()
# A native Sage ring homomorphism is more robust than cross-ring P(*args).
to_y = R.hom([Ry.zero(), ay, by, jy], Ry)
lhs = sum(to_y(c[i])*to_y(Xn)**i*to_y(p)**(6-i)*y**i*(1+y)**(6-i) for i in range(7))
rhs = sum(to_y(B[l])*y**l for l in range(7))
assert lhs == rhs
# and directly against numA at random rational points (x = X_max y/(1+y))
for _ in range(6):
    av = ZZ(random.randint(4, 30)); bv = ZZ(random.randint(1, int(av) - 1)); jv = QQ(random.randint(3, 60))/3
    yv = QQ(random.randint(1, 30))/7
    pv = p(0, av, bv, jv)
    xv = (pv + 2*av**2)/pv*yv/(1+yv)
    assert pv**6*(1+yv)**6*numA(xv, av, bv, jv) == sum(B[l](0, av, bv, jv)*yv**l for l in range(7))
print("Bernstein identity on the face: symbolic and pointwise PASS", flush=True)

ok_all = True
for mode in ('gen', 1, 2):
    if mode == 'gen':
        S = PolynomialRing(QQ, names=('alpha', 'beta', 'iota')); al, be, io = S.gens()
        img = (S(0), 4 + al + be, 1 + be, 1 + io)
    else:
        S = PolynomialRing(QQ, names=('alpha', 'iota')); al, io = S.gens()
        img = (S(0), 4 + al, 4 + al - mode, 1 + io)
    for l in range(7):
        Q = R.hom(list(img), S)(B[l])
        den = ZZ(1)
        for cf in Q.coefficients():
            den = den.lcm(QQ(cf).denominator())
        Qi = Q*den
        expected_terms = 1520 if mode == 'gen' else 225
        assert len(Qi.coefficients()) == expected_terms, (mode, l)
        mn = min(Qi.coefficients())
        c0 = Qi.constant_coefficient()
        ok = (mn >= 0) and (c0 > 0)
        ok_all = ok_all and ok
        print("face t=k-1, f'%s, B_%d: %d monomials, min coeff %s, constant %s -> %s"
              % ('>=3' if mode == 'gen' else '=' + str(mode), l, len(Qi.coefficients()), mn, c0,
                 'OK' if ok else 'FAIL'), flush=True)
print("RESULT: PASS strict (MA) on the face t = k-1 (SageMath)" if ok_all else "RESULT: FAILURE", flush=True)
if not ok_all:
    sys.exit(1)


==> anc/sage/sage_v37_exact_ties.py <==
#!/usr/bin/env python3
"""Exact v37 tie examples in native SageMath rational arithmetic.

Uses the compact printed dense-core numerator/denominator and the star
resolvent. Checks the cone equation and the published omega expression.
These are exact illustrative checks; they do not replace the uniform proofs.
Works with SageMath 10.x (SageMath Jupyter: %run sage_v37_exact_ties.py).
"""
from sage.all import QQ

EXAMPLES = [(80, 6, 4, 9), (60, 10, 5, 8), (68, 21, 7, 9)]


def dense_resolvent(e, x):
    k = 1
    while k*(k+1)//2 <= e:
        k += 1
    t = e - k*(k-1)//2
    h = k - t
    nR = (x*x*(k*(k+1)-2*h)
          +x*(2*k*(k+1)-h*(2*k+3-h))
          +(k+1)*(k-h*(k+1-h)))
    DR = (x+1)**2*(x-k)+h*(x+k+1-h)
    assert DR > 0
    return k, t, nR, DR, nR/DR


for n, e, expected_k, expected_rho in EXAMPLES:
    rho = QQ(expected_rho)
    k, t, nR, DR, wr = dense_resolvent(e, rho)
    ws = QQ(e)*(2*rho+e+1)/(rho*rho-e)
    target = rho*rho-(n-1)
    assert (k, t) == (expected_k, 0)
    assert rho > k-1 and rho*rho > e
    assert wr == ws == target, (n, e, wr, ws, target)
    cubic_at_rho = 4*(e*(2*rho+e+1)*DR-(rho*rho-e)*nR)
    assert cubic_at_rho == 0
    omega = e+2+rho*(rho+1)*(rho*rho-rho-2*e)/(rho*rho-e)
    assert omega == n
    print('PASS: n=%s, e=%s, rho(D)=rho(V)=%s; M_e=W_star=%s; omega_e=%s'
          % (n,e,rho,wr,omega))
print('RESULT: PASS v37 exact three tie examples (SageMath)')


==> anc/sage/sage_vstar.py <==
#!/usr/bin/env sage -python
"""Sage independent V* certificate: 4 high-range coefficient cones,
and exact QQ Sturm root exclusion for 4 <= e <= 1769.

sage -python sage_vstar.py
"""
from sage.all import QQ, ZZ
from math import isqrt
from sage_common import (poly_ring, nr, delta, by_power,
                             certify_nonnegative, sturm_no_roots)


def check_high_range():
    R=poly_ring(['k','t'])
    k,t=R.gens()
    h=k-t; e=k*(k-1)/2+t
    U_num=2*k*k+k+2*t
    U_den=2*k
    Z=poly_ring(['lam','k','t'])
    lam,K,T=Z.gens()
    hZ=K-T
    hom=Z.hom([R.zero(),k,t],R)
    def numerator_at_U(F,degree):
        return sum((hom(ci)*U_num**i*U_den**(degree-i)
                    for i,ci in by_power(F,0).items()),R.zero())
    nu=numerator_at_U(nr(K,hZ,lam),2)
    de=numerator_at_U(delta(K,hZ,lam),3)
    # W_R(U) - W_S(k-1) = this / [de*((k-1)^2-e)].
    # Here W_R(U)=nu*(2k)/de. Both denominators are positive on k>=60.
    num=nu*U_den*((k-1)**2-e)-e*(2*(k-1)+e+1)*de
    assert len(num.dict())==28, ('high-range numerator terms',len(num.dict()))
    T=poly_ring(['m','y'])
    m,y=T.gens()
    kt=60+m
    tco=by_power(num,1)
    d=max(tco)
    homk=R.hom([kt,T.zero()],T)
    for q in range(4):
        t_num=(kt-1)*(q*(1+y)+y)
        t_den=4*(1+y)
        F=sum((homk(c)*t_num**i*t_den**(d-i)
               for i,c in tco.items()),T.zero())
        certify_nonnegative('V* cone %d/4--%d/4'%(q,q+1),F,True,60)
        if q == 3:
            # The numerator `num` above is 1/4 of the numerator normalized
            # in the manuscript (and in python/vstar_certificate.py).
            # However, F clears t_den = 4*(1+y), not merely (1+y),
            # introducing another factor 4**d in its leading y coefficient.
            # At q=3 the limit y -> infinity corresponds to t = k-1.
            pieces=by_power(F,1)
            mtop=pieces[max(pieces)]
            expected=(m+59)*(m+62)*(2*m+119) * (
                2*m**6+657*m**5+88753*m**4+6288754*m**3
                +245231420*m**2+4949418952*m+39835209152)
            endpoint_num = R.hom([kt, kt-1], T)(num)
            assert 4*endpoint_num == expected, (
                'V* endpoint t=k-1 numerator factor transcription')
            assert mtop == 4**d * endpoint_num, (
                'V* endpoint leading coefficient normalization')
            print('V* endpoint t=k-1 factor matches the manuscript', flush=True)
    print('PASS V* for k>=60',flush=True)


def k_t(e):
    k=2
    while k*(k+1)//2<=e:
        k+=1
    return k, e-k*(k-1)//2


def finite_sturm():
    R=poly_ring(['z']);z=R.gen()
    vals=range(4,1770)
    for i,e in enumerate(vals):
        k,t=k_t(e);h=k-t
        D=delta(k,h,z)
        assert D(QQ(k))>0
        lo=QQ(k-1);hi=QQ(k)
        if D(lo)!=0:
            assert D(lo)<0
            for j in range(48):
                md=(lo+hi)/2
                if D(md)<0: lo=md
                else: hi=md
        ell=lo
        assert ell**2>e,('pole lower bound',e)
        f=(z*z-e)**2-e*(2*z+e+1)
        a=QQ(isqrt(e))
        b=QQ(isqrt(2*e)+2)
        assert f(a)<0 and f(b)>0
        for j in range(48):
            md=(a+b)/2
            if f(md)>0: b=md
            else: a=md
        up=b
        if up<=ell:
            continue
        numer=nr(k,h,z)*(z*z-e)-e*(2*z+e+1)*D
        assert numer(up)>0 and sturm_no_roots(numer,ell,up), ('V* finite',e)
        if (i+1)%200==0:
            print('V* Sturm certified %d cases'% (i+1),flush=True)
    print('PASS V* finite Sturm, %d cases'%len(vals),flush=True)


if __name__=='__main__':
    check_high_range()
    finite_sturm()

